Prescriptive Unitarity for Non-Planar Six-Particle Amplitudes at Two Loops

We extend the applications of prescriptive unitarity beyond the planar limit to provide local, polylogarithmic, integrand-level representations of six-particle MHV scattering amplitudes in both maximally supersymmetric Yang-Mills theory and gravity. The integrand basis we construct is diagonalized on a spanning set of non-vanishing leading singularities that ensures the manifest matching of all soft-collinear singularities in both theories. As a consequence, this integrand basis naturally splits into infrared-finite and infrared-divergent parts, with hints toward an integrand-level exponentiation of infrared divergences. Importantly, we use the same basis of integrands for both theories, so that the presence or absence of residues at infinite loop momentum becomes a feature detectable by inspecting the cuts of the theory. Complete details of our results are provided as ancillary files. This work has been updated to take into account the results of [arXiv:1911.09106], which leads to a simpler and more uniform representation of these amplitudes.

==> anc/six_point_integrand_data_v3.dat <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Ancillary data for:
    "Prescriptive Unitarity for Non-Planar Six-Particle Amplitudes at Two Loops"
       by Jacob Bourjaily, Enrico Herrmann, Cameron Langer, Andrew McLeod, & Jaroslav Trnka 
         [arXiv:1909.09131v2].                                                                
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


(*******************************************************************************************************)
(*
   Main Results: Integrand seeds for 2-loop MHV 6-point amplitudes in N=4 sYM & N=8 SUGRA
   VERSION 2 changed to reflect the more elegant all-n formula
*)
(*******************************************************************************************************)
(*
   chiralIntegrandSeedData ---  a list of terms, encoded as follows:
      {leadingSingularityCoefficient,
        graphDialList,
        graphEdgeList,
        loopRoutingRules,
        integrandNumerator} where

     -leadingSingularitiyCoefficient: an LS expressed as "f[lsNumber,legOrdering]"

     -dialList: a list of the oriented edges at each vertex: e.g., {b,-a,-1} means
           a vertex involving edges {b,a,p[1]}, with edges {a} and {p[1]} taken as incoming
           and with edge {b} taken as outgoing.  

     -graphEdgeList: an (oriented) list of edges for the graph of the LS where
        -- b[] denotes an MHV amplitude,
        -- w[] denotes an MHV-bar 3-point amplitude,
        -- p[] denotes an external momentum

     -loopRoutingRules: one possible choice for assigning loop momenta {ell[1],ell[2]}
           to internal edges (labels chosen from {a,b,c,d,e,f,g,h})

      -integrandNumerator: the normalization chosen in the prescriptive basis
           Nota bene: the numerator is a function directly of the edges
*)
(*******************************************************************************************************)


chiralIntegrandSeedData={
{f[1,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-c,-3},{f,-e,-4},{h,-g,-6},{a,e,-d,-h},{c,-b,-2},{g,-f,-5}},{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[1]},{b[1],w[4]},{w[4],b[3]},{b[3],w[3]},{w[3],b[1]},{p[1],w[1]},{p[2],b[2]},{p[3],w[2]},{p[4],w[4]},{p[5],b[3]},{p[6],w[3]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4],g->ell[2]+p[4,5],h->ell[2]+p[4,5,6]},br[p[1],b,c,p[3]] br[p[4],f,g,p[6]]},

{f[2,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-g,h},{b,-a,-1},{d,-c,-4},{f,-e,-5},{c,-b,-2,-3},{e,-h,-d},{g,-f,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{p[1],w[2]},{p[2],b[1]},{p[3],b[1]},{p[4],w[3]},{p[5],w[4]},{p[6],b[3]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2]+p[5,6],h->ell[2,1]+p[5,6]},-br[p[1],b,c,p[4]] br[p[5],f,g,a]+1/2 br[p[1],b,c,p[4],p[5],f,g,a]},

{f[3,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-g,h},{b,-a,-1},{d,-c,-3},{f,-e,-5},{c,-b,-2},{e,-h,-d,-4},{g,-f,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{p[1],w[2]},{p[2],b[1]},{p[3],w[3]},{p[4],b[2]},{p[5],w[4]},{p[6],b[3]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[5],g->ell[2]+p[5,6],h->ell[2,1]+p[5,6]},-br[p[1],b,c,p[3]] br[p[5],f,g,a]+1/2 br[p[1],b,c,p[3],p[5],f,g,a]},

{f[4,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-g,h},{b,-a,-1},{d,-c,-3},{f,-e,-4},{c,-b,-2},{e,-h,-d},{g,-f,-5,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{p[1],w[2]},{p[2],b[1]},{p[3],w[3]},{p[4],w[4]},{p[5],b[3]},{p[6],b[3]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4],g->ell[2]+p[4,5,6],h->ell[2,1]+p[4,5,6]},-br[p[1],b,c,p[3]] br[p[4],f,g,a]+1/2 br[p[1],b,c,p[3],p[4],f,g,a]},

{f[5,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-c,-4},{f,-e,-5},{h,-g,-6},{a,-f,g},{c,-b,-2,-3},{e,-h,-d}},{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[3]},{b[3],w[3]},{w[3],b[1]},{b[1],w[4]},{w[4],b[3]},{p[1],w[1]},{p[2],b[2]},{p[3],b[2]},{p[4],w[2]},{p[5],w[3]},{p[6],w[4]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2,1]+p[5],h->ell[2,1]+p[5,6]},br[p[1],b,c,p[4]] br[p[5],f,h,p[6]]},

{f[6,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-c,-3},{f,-e,-5},{h,-g,-6},{a,-f,g},{c,-b,-2},{e,-h,-d,-4}},{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[3]},{b[3],w[3]},{w[3],b[1]},{b[1],w[4]},{w[4],b[3]},{p[1],w[1]},{p[2],b[2]},{p[3],w[2]},{p[4],b[3]},{p[5],w[3]},{p[6],w[4]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[5],g->ell[2,1]+p[5],h->ell[2,1]+p[5,6]},br[p[1],b,c,p[3]] br[p[5],f,h,p[6]]},

{f[7,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-c,-4},{e,-h,-d},{c,-b,-2,-3},{f,-e,-5},{h,-g,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[2]},{b[2],w[1]},{w[1],b[3]},{b[3],w[4]},{p[1],w[2]},{p[2],b[1]},{p[3],b[1]},{p[4],w[3]},{p[5],b[2]},{p[6],b[3]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5],g->ell[2,1]+p[5],h->ell[2,1]+p[5,6]},-br[p[1],b,c,p[4]] (br[a,g,h,d]-sq[d] sq[g]-sq[a] sq[h])},

{f[8,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-c,-3},{e,-h,-d},{c,-b,-2},{f,-e,-4,-5},{h,-g,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[2]},{b[2],w[1]},{w[1],b[3]},{b[3],w[4]},{p[1],w[2]},{p[2],b[1]},{p[3],w[3]},{p[4],b[2]},{p[5],b[2]},{p[6],b[3]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4,5],g->ell[2,1]+p[4,5],h->ell[2,1]+p[4,5,6]},-br[p[1],b,c,p[3]] (br[a,g,h,d]-sq[d] sq[g]-sq[a] sq[h])},

{f[9,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-h,-c},{e,-d,-4},{c,-b,-2,-3},{f,-e,-5},{h,-g,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{b[2],w[3]},{p[1],w[2]},{p[2],b[1]},{p[3],b[1]},{p[4],w[4]},{p[5],b[3]},{p[6],b[2]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4],f->ell[2]+p[4,5],g->ell[2,1]+p[4,5],h->ell[2,1]-p[1,2,3]},-br[p[1],b,c,h,g,f,e,p[4]]},

{f[10,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-h,-c},{e,-d,-3},{c,-b,-2},{f,-e,-4},{h,-g,-5,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{b[2],w[3]},{p[1],w[2]},{p[2],b[1]},{p[3],w[4]},{p[4],b[3]},{p[5],b[2]},{p[6],b[2]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4],g->ell[2,1]+p[3,4],h->ell[2,1]-p[1,2]},-br[p[1],b,c,h,g,f,e,p[3]]},

{f[11,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-h,-c},{f,-e,-5},{h,-g,-6},{a,-f,g},{c,-b,-2,-3},{e,-d,-4}},{{b[2],w[2]},{w[2],b[1]},{b[1],w[1]},{w[1],b[3]},{b[3],w[4]},{w[4],b[2]},{b[2],w[3]},{w[3],w[1]},{p[1],w[2]},{p[2],b[1]},{p[3],b[1]},{p[4],b[3]},{p[5],w[4]},{p[6],w[3]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4],f->ell[2]+p[4,5],g->ell[2,1]+p[4,5],h->ell[2,1]-p[1,2,3]},1/2 (br[p[1],b,c,d,e,p[5],g,h]-br[p[1],b,c,d,e,p[5],h,g])},

{f[12,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-h,-c},{f,-e,-4},{h,-g,-6},{a,-f,g,-5},{c,-b,-2},{e,-d,-3}},{{b[2],w[2]},{w[2],b[1]},{b[1],w[1]},{w[1],b[3]},{b[3],w[4]},{w[4],b[2]},{b[2],w[3]},{w[3],w[1]},{p[1],w[2]},{p[2],b[1]},{p[3],b[3]},{p[4],w[4]},{p[5],b[2]},{p[6],w[3]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4],g->ell[2,1]+p[3,4,5],h->ell[2,1]-p[1,2]},1/2 (br[p[1],b,c,d,e,p[4],g,h]-br[p[1],b,c,d,e,p[4],h,g])},

{f[13,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-c,-2},{f,-e,-4},{h,-g,-6},{a,e,-3,-d,-h},{c,-b},{g,-f,-5}},{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[1]},{b[1],w[4]},{w[4],b[3]},{b[3],w[3]},{w[3],b[1]},{p[1],w[1]},{p[2],w[2]},{p[3],b[1]},{p[4],w[4]},{p[5],b[3]},{p[6],w[3]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[1]+p[1,2],e->ell[2],f->ell[2]+p[4],g->ell[2]+p[4,5],h->ell[2]+p[4,5,6]},br[p[4],f,g,p[6]] s[1,2] sq[b]},

{f[14,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-c,-2},{f,-e,-3},{h,-g,-6},{a,e,-d,-h},{c,-b},{g,-f,-4,-5}},{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[1]},{b[1],w[4]},{w[4],b[3]},{b[3],w[3]},{w[3],b[1]},{p[1],w[1]},{p[2],w[2]},{p[3],w[4]},{p[4],b[3]},{p[5],b[3]},{p[6],w[3]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[1]+p[1,2],e->ell[2],f->ell[2]+p[3],g->ell[2]+p[3,4,5],h->ell[2]+p[3,4,5,6]},br[p[3],f,g,p[6]] s[1,2] sq[b]},

{f[15,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-g,h},{b,-a,-1},{d,-c,-4},{f,-e,-6},{c,-b,-2,-3},{e,-h,-d,-5},{g,-f}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{p[1],w[2]},{p[2],b[1]},{p[3],b[1]},{p[4],w[3]},{p[5],b[2]},{p[6],w[4]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[6],f->ell[2]+p[6],h->ell[2,1]+p[6]},-br[p[6],a] br[p[1],b,c,p[4]] sq[f]+1/2 br[p[1],b,c,p[4],p[6],a] sq[f]+1/2 (-br[p[1],b,d,p[6]] sq[c]+br[p[1],b,c,p[6]] sq[d]) sq[f]},

{f[16,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-g,h},{b,-a,-1},{d,-c,-3},{f,-e,-6},{c,-b,-2},{e,-h,-d,-4,-5},{g,-f}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{p[1],w[2]},{p[2],b[1]},{p[3],w[3]},{p[4],b[2]},{p[5],b[2]},{p[6],w[4]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[6],f->ell[2]+p[6],h->ell[2,1]+p[6]},-br[p[6],a] br[p[1],b,c,p[3]] sq[f]+1/2 br[p[1],b,c,p[3],p[6],a] sq[f]+1/2 (-br[p[1],b,d,p[6]] sq[c]+br[p[1],b,c,p[6]] sq[d]) sq[f]},

{f[17,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-g,h},{b,-a,-1},{d,-c,-2},{f,-e,-5},{c,-b},{e,-h,-d,-3,-4},{g,-f,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{p[1],w[2]},{p[2],w[3]},{p[3],b[2]},{p[4],b[2]},{p[5],w[4]},{p[6],b[3]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[1]+p[1,2],e->ell[2],f->ell[2]+p[5],g->ell[2]+p[5,6],h->ell[2,1]+p[5,6]},1/2 br[p[1],p[2],p[5],f,g,a] sq[b]-br[p[5],f,g,a] s[1,2] sq[b]+1/2 br[p[5],f,g,p[1]] sq[b] sq[d]},

{f[18,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-g,h},{b,-a,-1},{d,-c,-2},{f,-e,-4},{c,-b},{e,-h,-d,-3},{g,-f,-5,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{p[1],w[2]},{p[2],w[3]},{p[3],b[2]},{p[4],w[4]},{p[5],b[3]},{p[6],b[3]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[1]+p[1,2],e->ell[2],f->ell[2]+p[4],g->ell[2]+p[4,5,6],h->ell[2,1]+p[4,5,6]},1/2 br[p[1],p[2],p[4],f,g,a] sq[b]-br[p[4],f,g,a] s[1,2] sq[b]+1/2 br[p[4],f,g,p[1]] sq[b] sq[d]},

{f[19,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-g,h},{b,-a,-1},{d,-c,-2},{f,-e,-3},{c,-b},{e,-h,-d},{g,-f,-4,-5,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{p[1],w[2]},{p[2],w[3]},{p[3],w[4]},{p[4],b[3]},{p[5],b[3]},{p[6],b[3]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[1]+p[1,2],e->ell[2],f->ell[2]+p[3],g->ell[2]+p[3,4,5,6],h->ell[2,1]+p[3,4,5,6]},1/2 br[p[1],p[2],p[3],f,g,a] sq[b]-br[p[3],f,g,a] s[1,2] sq[b]+1/2 br[p[3],f,g,p[1]] sq[b] sq[d]},

{f[20,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-c,-2},{f,-e,-5},{h,-g,-6},{a,-f,g},{c,-b},{e,-h,-d,-3,-4}},{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[3]},{b[3],w[3]},{w[3],b[1]},{b[1],w[4]},{w[4],b[3]},{p[1],w[1]},{p[2],w[2]},{p[3],b[3]},{p[4],b[3]},{p[5],w[3]},{p[6],w[4]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[1]+p[1,2],e->ell[2],f->ell[2]+p[5],g->ell[2,1]+p[5],h->ell[2,1]+p[5,6]},br[p[5],f,h,p[6]] s[1,2] sq[b]},

{f[21,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-c,-2},{f,-e,-4},{h,-g,-6},{a,-f,g,-5},{c,-b},{e,-h,-d,-3}},{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[3]},{b[3],w[3]},{w[3],b[1]},{b[1],w[4]},{w[4],b[3]},{p[1],w[1]},{p[2],w[2]},{p[3],b[3]},{p[4],w[3]},{p[5],b[1]},{p[6],w[4]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[1]+p[1,2],e->ell[2],f->ell[2]+p[4],g->ell[2,1]+p[4,5],h->ell[2,1]+p[4,5,6]},br[p[4],f,h,p[6]] s[1,2] sq[b]},

{f[22,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-c,-4},{e,-h,-d},{c,-b,-2,-3},{f,-e,-5,-6},{h,-g}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[2]},{b[2],w[1]},{w[1],b[3]},{b[3],w[4]},{p[1],w[2]},{p[2],b[1]},{p[3],b[1]},{p[4],w[3]},{p[5],b[2]},{p[6],b[2]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[1]+p[1,2,3,4],e->ell[2],f->ell[2]+p[5,6],g->ell[2,1]+p[5,6],g->ell[2,1]+p[5,6]},br[p[1],b,c,p[4]] s[5,6] sq[g]},

{f[23,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-c,-3},{e,-h,-d},{c,-b,-2},{f,-e,-4,-5,-6},{h,-g}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[2]},{b[2],w[1]},{w[1],b[3]},{b[3],w[4]},{p[1],w[2]},{p[2],b[1]},{p[3],w[3]},{p[4],b[2]},{p[5],b[2]},{p[6],b[2]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[1]+p[1,2,3],e->ell[2],f->ell[2]+p[4,5,6],g->ell[2,1]+p[4,5,6],g->ell[2,1]+p[4,5,6]},br[p[1],b,c,p[3]] s[4,5,6] sq[g]},

{f[24,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-c,-2},{e,-h,-d},{c,-b},{f,-e,-3,-4,-5},{h,-g,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[2]},{b[2],w[1]},{w[1],b[3]},{b[3],w[4]},{p[1],w[2]},{p[2],w[3]},{p[3],b[2]},{p[4],b[2]},{p[5],b[2]},{p[6],b[3]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[1]+p[1,2],e->ell[2],f->ell[2]+p[3,4,5],g->ell[2,1]+p[3,4,5],h->ell[2,1]+p[3,4,5,6]},-s[1,2] sq[b] (br[a,g,h,d]-sq[d] sq[g]-sq[a] sq[h])},

{f[25,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-c,-2},{e,-h,-d},{c,-b},{f,-e,-3,-4},{h,-g,-5,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[2]},{b[2],w[1]},{w[1],b[3]},{b[3],w[4]},{p[1],w[2]},{p[2],w[3]},{p[3],b[2]},{p[4],b[2]},{p[5],b[3]},{p[6],b[3]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[1]+p[1,2],e->ell[2],f->ell[2]+p[3,4],g->ell[2,1]+p[3,4],h->ell[2,1]+p[3,4,5,6]},-s[1,2] sq[b] (br[a,g,h,d]-sq[d] sq[g]-sq[a] sq[h])},

{f[26,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-h,-c},{e,-d,-3},{c,-b,-2},{f,-e,-4,-5,-6},{h,-g}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{b[2],w[3]},{p[1],w[2]},{p[2],b[1]},{p[3],w[4]},{p[4],b[3]},{p[5],b[3]},{p[6],b[3]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4,5,6],g->ell[2,1]+p[3,4,5,6],g->ell[2,1]-p[1,2]},-br[p[1],b,c,f,e,p[3]] sq[g]},

{f[27,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-h,-c},{e,-d,-4},{c,-b,-2,-3},{f,-e,-5,-6},{h,-g}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{b[2],w[3]},{p[1],w[2]},{p[2],b[1]},{p[3],b[1]},{p[4],w[4]},{p[5],b[3]},{p[6],b[3]}},{a->ell[1],b->ell[1]+p[1],c->ell[1]+p[1,2,3],d->ell[2],e->ell[2]+p[4],f->ell[2]+p[4,5,6],g->ell[2,1]+p[4,5,6],g->ell[2,1]-p[1,2,3]},-br[p[1],b,c,f,e,p[4]] sq[g]},

{f[28,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-h,-c},{e,-d,-2},{c,-b},{f,-e,-3,-4,-5},{h,-g,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{b[2],w[3]},{p[1],w[2]},{p[2],w[4]},{p[3],b[3]},{p[4],b[3]},{p[5],b[3]},{p[6],b[2]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[2],e->ell[2]+p[2],f->ell[2]+p[2,3,4,5],g->ell[2,1]+p[2,3,4,5],h->ell[2,1]-p[1]},-br[p[1],h,g,f,e,p[2]] sq[b]+1/2 br[p[2],e,f,p[1]] sq[b] (sq[g]+sq[h])},

{f[29,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-h,-c},{e,-d,-2},{c,-b},{f,-e,-3,-4},{h,-g,-5,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{b[2],w[3]},{p[1],w[2]},{p[2],w[4]},{p[3],b[3]},{p[4],b[3]},{p[5],b[2]},{p[6],b[2]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[2],e->ell[2]+p[2],f->ell[2]+p[2,3,4],g->ell[2,1]+p[2,3,4],h->ell[2,1]-p[1]},-br[p[1],h,g,f,e,p[2]] sq[b]+1/2 br[p[2],e,f,p[1]] sq[b] (sq[g]+sq[h])},

{f[30,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-h,-c},{e,-d,-2},{c,-b},{f,-e,-3},{h,-g,-4,-5,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{b[2],w[3]},{p[1],w[2]},{p[2],w[4]},{p[3],b[3]},{p[4],b[2]},{p[5],b[2]},{p[6],b[2]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[2],e->ell[2]+p[2],f->ell[2]+p[2,3],g->ell[2,1]+p[2,3],h->ell[2,1]-p[1]},-br[p[1],h,g,f,e,p[2]] sq[b]+1/2 br[p[2],e,f,p[1]] sq[b] (sq[g]+sq[h])},

{f[31,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-h,-c},{f,-e,-6},{h,-g,-2},{a,-f,g},{c,-b},{e,-d,-3,-4,-5}},{{b[2],w[2]},{w[2],b[1]},{b[1],w[1]},{w[1],b[3]},{b[3],w[4]},{w[4],b[2]},{b[2],w[3]},{w[3],w[1]},{p[1],w[2]},{p[2],w[3]},{p[3],b[3]},{p[4],b[3]},{p[5],b[3]},{p[6],w[4]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[2],e->ell[2]+p[3,4,5],f->ell[2]+p[3,4,5,6],g->ell[2,1]+p[3,4,5,6],h->ell[2,1]-p[1]},1/2 (br[p[1],d,e,p[6],g,h] sq[b]-br[p[1],d,e,p[6],h,g] sq[b])},

{f[32,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-h,-c},{f,-e,-5},{h,-g,-2},{a,-f,g,-6},{c,-b},{e,-d,-3,-4}},{{b[2],w[2]},{w[2],b[1]},{b[1],w[1]},{w[1],b[3]},{b[3],w[4]},{w[4],b[2]},{b[2],w[3]},{w[3],w[1]},{p[1],w[2]},{p[2],w[3]},{p[3],b[3]},{p[4],b[3]},{p[5],w[4]},{p[6],b[2]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[2],e->ell[2]+p[3,4],f->ell[2]+p[3,4,5],g->ell[2,1]+p[3,4,5,6],h->ell[2,1]-p[1]},1/2 (br[p[1],d,e,p[5],g,h] sq[b]-br[p[1],d,e,p[5],h,g] sq[b])},

{f[33,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-h,-c},{f,-e,-4},{h,-g,-2},{a,-f,g,-5,-6},{c,-b},{e,-d,-3}},{{b[2],w[2]},{w[2],b[1]},{b[1],w[1]},{w[1],b[3]},{b[3],w[4]},{w[4],b[2]},{b[2],w[3]},{w[3],w[1]},{p[1],w[2]},{p[2],w[3]},{p[3],b[3]},{p[4],w[4]},{p[5],b[2]},{p[6],b[2]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[2],e->ell[2]+p[3],f->ell[2]+p[3,4],g->ell[2,1]+p[3,4,5,6],h->ell[2,1]-p[1]},1/2 (br[p[1],d,e,p[4],g,h] sq[b]-br[p[1],d,e,p[4],h,g] sq[b])},

{f[34,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-c,-2},{f,-e,-4},{h,-g,-5},{a,e,-3,-6,-d,-h},{c,-b},{g,-f}},{{b[1],w[1]},{w[1],b[2]},{b[2],w[2]},{w[2],b[1]},{b[1],w[4]},{w[4],b[3]},{b[3],w[3]},{w[3],b[1]},{p[1],w[1]},{p[2],w[2]},{p[3],b[1]},{p[4],w[4]},{p[5],w[3]},{p[6],b[1]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[1]+p[1,2],e->ell[2],f->ell[2]+p[4],f->ell[2]+p[4],h->ell[2]+p[4,5]},s[1,2] s[4,5] sq[b] sq[f]},

{f[35,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-g,h},{b,-a,-1},{d,-c,-2},{f,-e,-6},{c,-b},{e,-h,-d,-3,-4,-5},{g,-f}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],b[2]},{b[2],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{p[1],w[2]},{p[2],w[3]},{p[3],b[2]},{p[4],b[2]},{p[5],b[2]},{p[6],w[4]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[1]+p[1,2],e->ell[2],f->ell[2]+p[6],f->ell[2]+p[6],h->ell[2,1]+p[6]},1/2 br[p[1],p[2],p[6],a] sq[b] sq[f]-br[p[6],a] s[1,2] sq[b] sq[f]+1/2 (-br[p[1],b,d,p[6]] sq[b]+s[1,6] sq[b] sq[d]) sq[f]},

{f[36,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-c,-2},{e,-h,-d},{c,-b},{f,-e,-3,-4,-5,-6},{h,-g}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[2]},{b[2],w[1]},{w[1],b[3]},{b[3],w[4]},{p[1],w[2]},{p[2],w[3]},{p[3],b[2]},{p[4],b[2]},{p[5],b[2]},{p[6],b[2]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[1]+p[1,2],e->ell[2],f->ell[2]+p[3,4,5,6],g->ell[2,1]+p[3,4,5,6],g->ell[2,1]+p[3,4,5,6]},s[1,2] s[3,4,5,6] sq[b] sq[g]},

{f[37,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{a,-f,g},{b,-a,-1},{d,-h,-c},{e,-d,-4},{c,-b},{f,-e},{h,-g,-2,-3,-5,-6}},{{w[1],w[2]},{w[2],b[1]},{b[1],w[3]},{w[3],w[4]},{w[4],b[3]},{b[3],w[1]},{w[1],b[2]},{b[2],w[3]},{p[1],w[2]},{p[2],b[2]},{p[3],b[2]},{p[4],w[4]},{p[5],b[2]},{p[6],b[2]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[2],e->ell[2]+p[4],e->ell[2]+p[4],g->ell[2,1]+p[4],h->ell[2,1]-p[1]},-br[p[1],h,g,p[4]] sq[b] sq[e]+1/2 s[1,4] sq[b] sq[e] (sq[g]+sq[h])},

{f[38,{1,2,3,4,5,6}],{{1},{2},{3},{4},{5},{6},{b,-a,-1},{d,-h,-c},{f,-e,-2},{h,-g,-6},{a,-f,g,-3,-4,-5},{c,-b},{e,-d}},{{b[2],w[2]},{w[2],b[1]},{b[1],w[1]},{w[1],b[3]},{b[3],w[4]},{w[4],b[2]},{b[2],w[3]},{w[3],w[1]},{p[1],w[2]},{p[2],w[4]},{p[3],b[2]},{p[4],b[2]},{p[5],b[2]},{p[6],w[3]}},{a->ell[1],b->ell[1]+p[1],b->ell[1]+p[1],d->ell[2],d->ell[2],f->ell[2]+p[2],g->ell[2,1]+p[2,3,4,5],h->ell[2,1]-p[1]},1/2 (br[p[1],p[2],g,h] sq[b] sq[d]-br[p[1],p[2],h,g] sq[b] sq[d])}
};



(*******************************************************************************************************)
(*
    Spanning-Set of (Non-Vanishing) 2-Loop Six-Point Leading Singularities of N=4 sYM
*)
(*******************************************************************************************************)
(*
   ymLS[number]: corresponds to f[number,{1,2,3,4,5,6}] for sYM and
         is given in terms of sums of products of terms of the form  
              colorF[]*gamma[]
          where these factors are defined in the associated work on the arXiv. 
*)
(*******************************************************************************************************)

ymLS[1]=colorF[{1,2,3},{4,5,6},{}] gamma[{1,2,3},{4,5,6},{6,1,3,4}]+colorF[{3,2,1},{4,5,6},{}] gamma[{3,2,1},{4,5,6},{6,3,1,4}];

ymLS[2]=colorF[{1,2,3,4},{5,6},{}] gamma[{1,2,3,4},{5,6,1},{1,4,5}]+colorF[{1,3,2,4},{5,6},{}] gamma[{1,3,2,4},{5,6,1},{1,4,5}];

ymLS[3]=colorF[{1,2,3},{4,5,6},{}] gamma[{1,2,3},{5,6,1},{1,3,4,5}]+colorF[{1,2,3},{5,6},{4}] gamma[{1,2,3},{5,6,1},{1,4,3,5}];

ymLS[4]=colorF[{1,2,3},{4,5,6},{}] gamma[{1,2,3},{4,5,6,1},{1,3,4}]+colorF[{1,2,3},{4,6,5},{}] gamma[{1,2,3},{4,6,5,1},{1,3,4}];

ymLS[5]=colorF[{1,2,3,4},{5},{6}] gamma[{1,2,3,4},{5,1,6},{6,4,5}]+colorF[{1,3,2,4},{5},{6}] gamma[{1,3,2,4},{5,1,6},{6,4,5}];

ymLS[6]=colorF[{1,2,3},{4,5},{6}] gamma[{1,2,3},{5,1,6},{6,3,4,5}]+colorF[{1,2,3},{5},{6,4}] gamma[{1,2,3},{5,1,6},{6,4,3,5}];

ymLS[7]=colorF[{1,2,3,4},{5},{6}] gamma[{1,2,3,4},{4,5,1},{1,6,4}]+colorF[{1,3,2,4},{5},{6}] gamma[{1,3,2,4},{4,5,1},{1,6,4}];

ymLS[8]=colorF[{1,2,3},{4,5},{6}] gamma[{1,2,3},{3,4,5,1},{1,6,3}]+colorF[{1,2,3},{5,4},{6}] gamma[{1,2,3},{3,5,4,1},{1,6,3}];

ymLS[9]=colorF[{1,2,3},{4,5},{6}] gamma[{1,2,3,4},{4,5,1},{1,6,4}]+colorF[{1,3,2},{4,5},{6}] gamma[{1,3,2,4},{4,5,1},{1,6,4}];

ymLS[10]=colorF[{1,2},{3,4},{5,6}] gamma[{1,2,3},{3,4,1},{1,5,6,3}]+colorF[{1,2},{3,4},{6,5}] gamma[{1,2,3},{3,4,1},{1,6,5,3}];

ymLS[11]=colorF[{1,2,3},{4,5},{6}] gamma[{1,2,3,6},{6,4,5},{5,1,6}]+colorF[{1,3,2},{4,5},{6}] gamma[{1,3,2,6},{6,4,5},{5,1,6}];

ymLS[12]=colorF[{1,2},{3,4},{5,6}] gamma[{1,2,6},{6,3,4},{4,1,5,6}]+colorF[{1,2},{3,4,5},{6}] gamma[{1,2,6},{6,3,4},{4,5,1,6}];

ymLS[13]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2},{4,5,6},{6,1,2,3,4}]+colorF[{1,2},{4,5,6},{3}] gamma[{1,2},{4,5,6},{6,1,3,2,4}]+colorF[{1,2},{4,5,6,3},{}] gamma[{1,2},{4,5,6},{6,3,1,2,4}]+colorF[{2,1},{3,4,5,6},{}] gamma[{2,1},{4,5,6},{6,2,1,3,4}]+colorF[{2,1},{4,5,6},{3}] gamma[{2,1},{4,5,6},{6,2,3,1,4}]+colorF[{2,1},{4,5,6,3},{}] gamma[{2,1},{4,5,6},{6,3,2,1,4}];

ymLS[14]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2},{3,4,5,6},{6,1,2,3}]+colorF[{1,2},{3,5,4,6},{}] gamma[{1,2},{3,5,4,6},{6,1,2,3}]+colorF[{2,1},{3,4,5,6},{}] gamma[{2,1},{3,4,5,6},{6,2,1,3}]+colorF[{2,1},{3,5,4,6},{}] gamma[{2,1},{3,5,4,6},{6,2,1,3}];

ymLS[15]=colorF[{1,2,3,4},{5,6},{}] gamma[{1,2,3,4},{6,1},{1,4,5,6}]+colorF[{1,2,3,4},{6},{5}] gamma[{1,2,3,4},{6,1},{1,5,4,6}]+colorF[{1,3,2,4},{5,6},{}] gamma[{1,3,2,4},{6,1},{1,4,5,6}]+colorF[{1,3,2,4},{6},{5}] gamma[{1,3,2,4},{6,1},{1,5,4,6}];

ymLS[16]=colorF[{1,2,3},{4,5,6},{}] gamma[{1,2,3},{6,1},{1,3,4,5,6}]+colorF[{1,2,3},{5,4,6},{}] gamma[{1,2,3},{6,1},{1,3,5,4,6}]+colorF[{1,2,3},{5,6},{4}] gamma[{1,2,3},{6,1},{1,4,3,5,6}]+colorF[{1,2,3},{6},{4,5}] gamma[{1,2,3},{6,1},{1,4,5,3,6}]+colorF[{1,2,3},{4,6},{5}] gamma[{1,2,3},{6,1},{1,5,3,4,6}]+colorF[{1,2,3},{6},{5,4}] gamma[{1,2,3},{6,1},{1,5,4,3,6}];

ymLS[17]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2},{5,6,1},{1,2,3,4,5}]+colorF[{1,2},{4,3,5,6},{}] gamma[{1,2},{5,6,1},{1,2,4,3,5}]+colorF[{1,2},{4,5,6},{3}] gamma[{1,2},{5,6,1},{1,3,2,4,5}]+colorF[{1,2},{5,6},{3,4}] gamma[{1,2},{5,6,1},{1,3,4,2,5}]+colorF[{1,2},{3,5,6},{4}] gamma[{1,2},{5,6,1},{1,4,2,3,5}]+colorF[{1,2},{5,6},{4,3}] gamma[{1,2},{5,6,1},{1,4,3,2,5}];

ymLS[18]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2},{4,5,6,1},{1,2,3,4}]+colorF[{1,2},{4,5,6},{3}] gamma[{1,2},{4,5,6,1},{1,3,2,4}]+colorF[{1,2},{3,4,6,5},{}] gamma[{1,2},{4,6,5,1},{1,2,3,4}]+colorF[{1,2},{4,6,5},{3}] gamma[{1,2},{4,6,5,1},{1,3,2,4}];

ymLS[19]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2},{3,4,5,6,1},{1,2,3}]+colorF[{1,2},{3,4,6,5},{}] gamma[{1,2},{3,4,6,5,1},{1,2,3}]+colorF[{1,2},{3,5,4,6},{}] gamma[{1,2},{3,5,4,6,1},{1,2,3}]+colorF[{1,2},{3,5,6,4},{}] gamma[{1,2},{3,5,6,4,1},{1,2,3}]+colorF[{1,2},{3,6,4,5},{}] gamma[{1,2},{3,6,4,5,1},{1,2,3}]+colorF[{1,2},{3,6,5,4},{}] gamma[{1,2},{3,6,5,4,1},{1,2,3}];

ymLS[20]=colorF[{1,2},{3,4,5},{6}] gamma[{1,2},{5,1,6},{6,2,3,4,5}]+colorF[{1,2},{4,3,5},{6}] gamma[{1,2},{5,1,6},{6,2,4,3,5}]+colorF[{1,2},{4,5},{6,3}] gamma[{1,2},{5,1,6},{6,3,2,4,5}]+colorF[{1,2},{5},{6,3,4}] gamma[{1,2},{5,1,6},{6,3,4,2,5}]+colorF[{1,2},{3,5},{6,4}] gamma[{1,2},{5,1,6},{6,4,2,3,5}]+colorF[{1,2},{5},{6,4,3}] gamma[{1,2},{5,1,6},{6,4,3,2,5}];

ymLS[21]=colorF[{1,2},{3,4},{5,6}] gamma[{1,2},{4,1,5,6},{6,2,3,4}]+colorF[{1,2},{4},{5,6,3}] gamma[{1,2},{4,1,5,6},{6,3,2,4}]+colorF[{1,2},{3,4,5},{6}] gamma[{1,2},{4,5,1,6},{6,2,3,4}]+colorF[{1,2},{4,5},{6,3}] gamma[{1,2},{4,5,1,6},{6,3,2,4}];

ymLS[22]=colorF[{1,2,3,4},{5,6},{}] gamma[{1,2,3,4},{4,5,6,1},{1,4}]+colorF[{1,2,3,4},{6,5},{}] gamma[{1,2,3,4},{4,6,5,1},{1,4}]+colorF[{1,3,2,4},{5,6},{}] gamma[{1,3,2,4},{4,5,6,1},{1,4}]+colorF[{1,3,2,4},{6,5},{}] gamma[{1,3,2,4},{4,6,5,1},{1,4}];

ymLS[23]=colorF[{1,2,3},{4,5,6},{}] gamma[{1,2,3},{3,4,5,6,1},{1,3}]+colorF[{1,2,3},{4,6,5},{}] gamma[{1,2,3},{3,4,6,5,1},{1,3}]+colorF[{1,2,3},{5,4,6},{}] gamma[{1,2,3},{3,5,4,6,1},{1,3}]+colorF[{1,2,3},{5,6,4},{}] gamma[{1,2,3},{3,5,6,4,1},{1,3}]+colorF[{1,2,3},{6,4,5},{}] gamma[{1,2,3},{3,6,4,5,1},{1,3}]+colorF[{1,2,3},{6,5,4},{}] gamma[{1,2,3},{3,6,5,4,1},{1,3}];

ymLS[24]=colorF[{1,2},{3,4,5},{6}] gamma[{1,2},{2,3,4,5,1},{1,6,2}]+colorF[{1,2},{3,5,4},{6}] gamma[{1,2},{2,3,5,4,1},{1,6,2}]+colorF[{1,2},{4,3,5},{6}] gamma[{1,2},{2,4,3,5,1},{1,6,2}]+colorF[{1,2},{4,5,3},{6}] gamma[{1,2},{2,4,5,3,1},{1,6,2}]+colorF[{1,2},{5,3,4},{6}] gamma[{1,2},{2,5,3,4,1},{1,6,2}]+colorF[{1,2},{5,4,3},{6}] gamma[{1,2},{2,5,4,3,1},{1,6,2}];

ymLS[25]=colorF[{1,2},{3,4},{5,6}] gamma[{1,2},{2,3,4,1},{1,5,6,2}]+colorF[{1,2},{3,4},{6,5}] gamma[{1,2},{2,3,4,1},{1,6,5,2}]+colorF[{1,2},{4,3},{5,6}] gamma[{1,2},{2,4,3,1},{1,5,6,2}]+colorF[{1,2},{4,3},{6,5}] gamma[{1,2},{2,4,3,1},{1,6,5,2}];

ymLS[26]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2,3},{3,4,5,6,1},{1,3}]+colorF[{1,2},{3,4,6,5},{}] gamma[{1,2,3},{3,4,6,5,1},{1,3}]+colorF[{1,2},{3,5,4,6},{}] gamma[{1,2,3},{3,5,4,6,1},{1,3}]+colorF[{1,2},{3,5,6,4},{}] gamma[{1,2,3},{3,5,6,4,1},{1,3}]+colorF[{1,2},{3,6,4,5},{}] gamma[{1,2,3},{3,6,4,5,1},{1,3}]+colorF[{1,2},{3,6,5,4},{}] gamma[{1,2,3},{3,6,5,4,1},{1,3}];

ymLS[27]=colorF[{1,2,3},{4,5,6},{}] gamma[{1,2,3,4},{4,5,6,1},{1,4}]+colorF[{1,2,3},{4,6,5},{}] gamma[{1,2,3,4},{4,6,5,1},{1,4}]+colorF[{1,3,2},{4,5,6},{}] gamma[{1,3,2,4},{4,5,6,1},{1,4}]+colorF[{1,3,2},{4,6,5},{}] gamma[{1,3,2,4},{4,6,5,1},{1,4}];

ymLS[28]=colorF[{1},{2,3,4,5},{6}] gamma[{1,2},{2,3,4,5,1},{1,6,2}]+colorF[{1},{2,3,5,4},{6}] gamma[{1,2},{2,3,5,4,1},{1,6,2}]+colorF[{1},{2,4,3,5},{6}] gamma[{1,2},{2,4,3,5,1},{1,6,2}]+colorF[{1},{2,4,5,3},{6}] gamma[{1,2},{2,4,5,3,1},{1,6,2}]+colorF[{1},{2,5,3,4},{6}] gamma[{1,2},{2,5,3,4,1},{1,6,2}]+colorF[{1},{2,5,4,3},{6}] gamma[{1,2},{2,5,4,3,1},{1,6,2}];

ymLS[29]=colorF[{1},{2,3,4},{5,6}] gamma[{1,2},{2,3,4,1},{1,5,6,2}]+colorF[{1},{2,3,4},{6,5}] gamma[{1,2},{2,3,4,1},{1,6,5,2}]+colorF[{1},{2,4,3},{5,6}] gamma[{1,2},{2,4,3,1},{1,5,6,2}]+colorF[{1},{2,4,3},{6,5}] gamma[{1,2},{2,4,3,1},{1,6,5,2}];

ymLS[30]=colorF[{1},{2,3},{4,5,6}] gamma[{1,2},{2,3,1},{1,4,5,6,2}]+colorF[{1},{2,3},{4,6,5}] gamma[{1,2},{2,3,1},{1,4,6,5,2}]+colorF[{1},{2,3},{5,4,6}] gamma[{1,2},{2,3,1},{1,5,4,6,2}]+colorF[{1},{2,3},{5,6,4}] gamma[{1,2},{2,3,1},{1,5,6,4,2}]+colorF[{1},{2,3},{6,4,5}] gamma[{1,2},{2,3,1},{1,6,4,5,2}]+colorF[{1},{2,3},{6,5,4}] gamma[{1,2},{2,3,1},{1,6,5,4,2}];

ymLS[31]=colorF[{1},{3,4,5,6},{2}] gamma[{1,2},{2,3,4,5,6},{6,1,2}]+colorF[{1},{3,5,4,6},{2}] gamma[{1,2},{2,3,5,4,6},{6,1,2}]+colorF[{1},{4,3,5,6},{2}] gamma[{1,2},{2,4,3,5,6},{6,1,2}]+colorF[{1},{4,5,3,6},{2}] gamma[{1,2},{2,4,5,3,6},{6,1,2}]+colorF[{1},{5,3,4,6},{2}] gamma[{1,2},{2,5,3,4,6},{6,1,2}]+colorF[{1},{5,4,3,6},{2}] gamma[{1,2},{2,5,4,3,6},{6,1,2}];

ymLS[32]=colorF[{1},{3,4,5},{6,2}] gamma[{1,2},{2,3,4,5},{5,1,6,2}]+colorF[{1},{3,4,5,6},{2}] gamma[{1,2},{2,3,4,5},{5,6,1,2}]+colorF[{1},{4,3,5},{6,2}] gamma[{1,2},{2,4,3,5},{5,1,6,2}]+colorF[{1},{4,3,5,6},{2}] gamma[{1,2},{2,4,3,5},{5,6,1,2}];

ymLS[33]=colorF[{1},{3,4},{5,6,2}] gamma[{1,2},{2,3,4},{4,1,5,6,2}]+colorF[{1},{3,4},{6,5,2}] gamma[{1,2},{2,3,4},{4,1,6,5,2}]+colorF[{1},{3,4,5},{6,2}] gamma[{1,2},{2,3,4},{4,5,1,6,2}]+colorF[{1},{3,4,5,6},{2}] gamma[{1,2},{2,3,4},{4,5,6,1,2}]+colorF[{1},{3,4,6},{5,2}] gamma[{1,2},{2,3,4},{4,6,1,5,2}]+colorF[{1},{3,4,6,5},{2}] gamma[{1,2},{2,3,4},{4,6,5,1,2}];

ymLS[34]=colorF[{1,2},{3,6,4,5},{}] gamma[{1,2},{4,5},{5,1,2,3,6,4}]+colorF[{1,2},{6,3,4,5},{}] gamma[{1,2},{4,5},{5,1,2,6,3,4}]+colorF[{1,2},{6,4,5},{3}] gamma[{1,2},{4,5},{5,1,3,2,6,4}]+colorF[{1,2},{4,5},{3,6}] gamma[{1,2},{4,5},{5,1,3,6,2,4}]+colorF[{1,2},{3,4,5},{6}] gamma[{1,2},{4,5},{5,1,6,2,3,4}]+colorF[{1,2},{4,5},{6,3}] gamma[{1,2},{4,5},{5,1,6,3,2,4}]+colorF[{1,2},{6,4,5,3},{}] gamma[{1,2},{4,5},{5,3,1,2,6,4}]+colorF[{1,2},{4,5,3},{6}] gamma[{1,2},{4,5},{5,3,1,6,2,4}]+colorF[{1,2},{4,5,3,6},{}] gamma[{1,2},{4,5},{5,3,6,1,2,4}]+colorF[{1,2},{3,4,5,6},{}] gamma[{1,2},{4,5},{5,6,1,2,3,4}]+colorF[{1,2},{4,5,6},{3}] gamma[{1,2},{4,5},{5,6,1,3,2,4}]+colorF[{1,2},{4,5,6,3},{}] gamma[{1,2},{4,5},{5,6,3,1,2,4}]+colorF[{2,1},{3,6,4,5},{}] gamma[{2,1},{4,5},{5,2,1,3,6,4}]+colorF[{2,1},{6,3,4,5},{}] gamma[{2,1},{4,5},{5,2,1,6,3,4}]+colorF[{2,1},{6,4,5},{3}] gamma[{2,1},{4,5},{5,2,3,1,6,4}]+colorF[{2,1},{4,5},{3,6}] gamma[{2,1},{4,5},{5,2,3,6,1,4}]+colorF[{2,1},{3,4,5},{6}] gamma[{2,1},{4,5},{5,2,6,1,3,4}]+colorF[{2,1},{4,5},{6,3}] gamma[{2,1},{4,5},{5,2,6,3,1,4}]+colorF[{2,1},{6,4,5,3},{}] gamma[{2,1},{4,5},{5,3,2,1,6,4}]+colorF[{2,1},{4,5,3},{6}] gamma[{2,1},{4,5},{5,3,2,6,1,4}]+colorF[{2,1},{4,5,3,6},{}] gamma[{2,1},{4,5},{5,3,6,2,1,4}]+colorF[{2,1},{3,4,5,6},{}] gamma[{2,1},{4,5},{5,6,2,1,3,4}]+colorF[{2,1},{4,5,6},{3}] gamma[{2,1},{4,5},{5,6,2,3,1,4}]+colorF[{2,1},{4,5,6,3},{}] gamma[{2,1},{4,5},{5,6,3,2,1,4}];

ymLS[35]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2},{6,1},{1,2,3,4,5,6}]+colorF[{1,2},{3,5,4,6},{}] gamma[{1,2},{6,1},{1,2,3,5,4,6}]+colorF[{1,2},{4,3,5,6},{}] gamma[{1,2},{6,1},{1,2,4,3,5,6}]+colorF[{1,2},{4,5,3,6},{}] gamma[{1,2},{6,1},{1,2,4,5,3,6}]+colorF[{1,2},{5,3,4,6},{}] gamma[{1,2},{6,1},{1,2,5,3,4,6}]+colorF[{1,2},{5,4,3,6},{}] gamma[{1,2},{6,1},{1,2,5,4,3,6}]+colorF[{1,2},{4,5,6},{3}] gamma[{1,2},{6,1},{1,3,2,4,5,6}]+colorF[{1,2},{5,4,6},{3}] gamma[{1,2},{6,1},{1,3,2,5,4,6}]+colorF[{1,2},{5,6},{3,4}] gamma[{1,2},{6,1},{1,3,4,2,5,6}]+colorF[{1,2},{6},{3,4,5}] gamma[{1,2},{6,1},{1,3,4,5,2,6}]+colorF[{1,2},{4,6},{3,5}] gamma[{1,2},{6,1},{1,3,5,2,4,6}]+colorF[{1,2},{6},{3,5,4}] gamma[{1,2},{6,1},{1,3,5,4,2,6}]+colorF[{1,2},{3,5,6},{4}] gamma[{1,2},{6,1},{1,4,2,3,5,6}]+colorF[{1,2},{5,3,6},{4}] gamma[{1,2},{6,1},{1,4,2,5,3,6}]+colorF[{1,2},{5,6},{4,3}] gamma[{1,2},{6,1},{1,4,3,2,5,6}]+colorF[{1,2},{6},{4,3,5}] gamma[{1,2},{6,1},{1,4,3,5,2,6}]+colorF[{1,2},{3,6},{4,5}] gamma[{1,2},{6,1},{1,4,5,2,3,6}]+colorF[{1,2},{6},{4,5,3}] gamma[{1,2},{6,1},{1,4,5,3,2,6}]+colorF[{1,2},{3,4,6},{5}] gamma[{1,2},{6,1},{1,5,2,3,4,6}]+colorF[{1,2},{4,3,6},{5}] gamma[{1,2},{6,1},{1,5,2,4,3,6}]+colorF[{1,2},{4,6},{5,3}] gamma[{1,2},{6,1},{1,5,3,2,4,6}]+colorF[{1,2},{6},{5,3,4}] gamma[{1,2},{6,1},{1,5,3,4,2,6}]+colorF[{1,2},{3,6},{5,4}] gamma[{1,2},{6,1},{1,5,4,2,3,6}]+colorF[{1,2},{6},{5,4,3}] gamma[{1,2},{6,1},{1,5,4,3,2,6}];

ymLS[36]=colorF[{1,2},{3,4,5,6},{}] gamma[{1,2},{2,3,4,5,6,1},{1,2}]+colorF[{1,2},{3,4,6,5},{}] gamma[{1,2},{2,3,4,6,5,1},{1,2}]+colorF[{1,2},{3,5,4,6},{}] gamma[{1,2},{2,3,5,4,6,1},{1,2}]+colorF[{1,2},{3,5,6,4},{}] gamma[{1,2},{2,3,5,6,4,1},{1,2}]+colorF[{1,2},{3,6,4,5},{}] gamma[{1,2},{2,3,6,4,5,1},{1,2}]+colorF[{1,2},{3,6,5,4},{}] gamma[{1,2},{2,3,6,5,4,1},{1,2}]+colorF[{1,2},{4,3,5,6},{}] gamma[{1,2},{2,4,3,5,6,1},{1,2}]+colorF[{1,2},{4,3,6,5},{}] gamma[{1,2},{2,4,3,6,5,1},{1,2}]+colorF[{1,2},{4,5,3,6},{}] gamma[{1,2},{2,4,5,3,6,1},{1,2}]+colorF[{1,2},{4,5,6,3},{}] gamma[{1,2},{2,4,5,6,3,1},{1,2}]+colorF[{1,2},{4,6,3,5},{}] gamma[{1,2},{2,4,6,3,5,1},{1,2}]+colorF[{1,2},{4,6,5,3},{}] gamma[{1,2},{2,4,6,5,3,1},{1,2}]+colorF[{1,2},{5,3,4,6},{}] gamma[{1,2},{2,5,3,4,6,1},{1,2}]+colorF[{1,2},{5,3,6,4},{}] gamma[{1,2},{2,5,3,6,4,1},{1,2}]+colorF[{1,2},{5,4,3,6},{}] gamma[{1,2},{2,5,4,3,6,1},{1,2}]+colorF[{1,2},{5,4,6,3},{}] gamma[{1,2},{2,5,4,6,3,1},{1,2}]+colorF[{1,2},{5,6,3,4},{}] gamma[{1,2},{2,5,6,3,4,1},{1,2}]+colorF[{1,2},{5,6,4,3},{}] gamma[{1,2},{2,5,6,4,3,1},{1,2}]+colorF[{1,2},{6,3,4,5},{}] gamma[{1,2},{2,6,3,4,5,1},{1,2}]+colorF[{1,2},{6,3,5,4},{}] gamma[{1,2},{2,6,3,5,4,1},{1,2}]+colorF[{1,2},{6,4,3,5},{}] gamma[{1,2},{2,6,4,3,5,1},{1,2}]+colorF[{1,2},{6,4,5,3},{}] gamma[{1,2},{2,6,4,5,3,1},{1,2}]+colorF[{1,2},{6,5,3,4},{}] gamma[{1,2},{2,6,5,3,4,1},{1,2}]+colorF[{1,2},{6,5,4,3},{}] gamma[{1,2},{2,6,5,4,3,1},{1,2}];

ymLS[37]=colorF[{1},{4},{2,3,5,6}] gamma[{1,4},{4,1},{1,2,3,5,6,4}]+colorF[{1},{4},{2,3,6,5}] gamma[{1,4},{4,1},{1,2,3,6,5,4}]+colorF[{1},{4},{2,5,3,6}] gamma[{1,4},{4,1},{1,2,5,3,6,4}]+colorF[{1},{4},{2,5,6,3}] gamma[{1,4},{4,1},{1,2,5,6,3,4}]+colorF[{1},{4},{2,6,3,5}] gamma[{1,4},{4,1},{1,2,6,3,5,4}]+colorF[{1},{4},{2,6,5,3}] gamma[{1,4},{4,1},{1,2,6,5,3,4}]+colorF[{1},{4},{3,2,5,6}] gamma[{1,4},{4,1},{1,3,2,5,6,4}]+colorF[{1},{4},{3,2,6,5}] gamma[{1,4},{4,1},{1,3,2,6,5,4}]+colorF[{1},{4},{3,5,2,6}] gamma[{1,4},{4,1},{1,3,5,2,6,4}]+colorF[{1},{4},{3,5,6,2}] gamma[{1,4},{4,1},{1,3,5,6,2,4}]+colorF[{1},{4},{3,6,2,5}] gamma[{1,4},{4,1},{1,3,6,2,5,4}]+colorF[{1},{4},{3,6,5,2}] gamma[{1,4},{4,1},{1,3,6,5,2,4}]+colorF[{1},{4},{5,2,3,6}] gamma[{1,4},{4,1},{1,5,2,3,6,4}]+colorF[{1},{4},{5,2,6,3}] gamma[{1,4},{4,1},{1,5,2,6,3,4}]+colorF[{1},{4},{5,3,2,6}] gamma[{1,4},{4,1},{1,5,3,2,6,4}]+colorF[{1},{4},{5,3,6,2}] gamma[{1,4},{4,1},{1,5,3,6,2,4}]+colorF[{1},{4},{5,6,2,3}] gamma[{1,4},{4,1},{1,5,6,2,3,4}]+colorF[{1},{4},{5,6,3,2}] gamma[{1,4},{4,1},{1,5,6,3,2,4}]+colorF[{1},{4},{6,2,3,5}] gamma[{1,4},{4,1},{1,6,2,3,5,4}]+colorF[{1},{4},{6,2,5,3}] gamma[{1,4},{4,1},{1,6,2,5,3,4}]+colorF[{1},{4},{6,3,2,5}] gamma[{1,4},{4,1},{1,6,3,2,5,4}]+colorF[{1},{4},{6,3,5,2}] gamma[{1,4},{4,1},{1,6,3,5,2,4}]+colorF[{1},{4},{6,5,2,3}] gamma[{1,4},{4,1},{1,6,5,2,3,4}]+colorF[{1},{4},{6,5,3,2}] gamma[{1,4},{4,1},{1,6,5,3,2,4}];

ymLS[38]=colorF[{1},{2},{3,4,5,6}] gamma[{1,6},{6,2},{2,1,3,4,5,6}]+colorF[{1},{2},{3,5,4,6}] gamma[{1,6},{6,2},{2,1,3,5,4,6}]+colorF[{1},{2},{4,3,5,6}] gamma[{1,6},{6,2},{2,1,4,3,5,6}]+colorF[{1},{2},{4,5,3,6}] gamma[{1,6},{6,2},{2,1,4,5,3,6}]+colorF[{1},{2},{5,3,4,6}] gamma[{1,6},{6,2},{2,1,5,3,4,6}]+colorF[{1},{2},{5,4,3,6}] gamma[{1,6},{6,2},{2,1,5,4,3,6}]+colorF[{1},{2,3},{4,5,6}] gamma[{1,6},{6,2},{2,3,1,4,5,6}]+colorF[{1},{2,3},{5,4,6}] gamma[{1,6},{6,2},{2,3,1,5,4,6}]+colorF[{1},{2,3,4},{5,6}] gamma[{1,6},{6,2},{2,3,4,1,5,6}]+colorF[{1},{2,3,4,5},{6}] gamma[{1,6},{6,2},{2,3,4,5,1,6}]+colorF[{1},{2,3,5},{4,6}] gamma[{1,6},{6,2},{2,3,5,1,4,6}]+colorF[{1},{2,3,5,4},{6}] gamma[{1,6},{6,2},{2,3,5,4,1,6}]+colorF[{1},{2,4},{3,5,6}] gamma[{1,6},{6,2},{2,4,1,3,5,6}]+colorF[{1},{2,4},{5,3,6}] gamma[{1,6},{6,2},{2,4,1,5,3,6}]+colorF[{1},{2,4,3},{5,6}] gamma[{1,6},{6,2},{2,4,3,1,5,6}]+colorF[{1},{2,4,3,5},{6}] gamma[{1,6},{6,2},{2,4,3,5,1,6}]+colorF[{1},{2,4,5},{3,6}] gamma[{1,6},{6,2},{2,4,5,1,3,6}]+colorF[{1},{2,4,5,3},{6}] gamma[{1,6},{6,2},{2,4,5,3,1,6}]+colorF[{1},{2,5},{3,4,6}] gamma[{1,6},{6,2},{2,5,1,3,4,6}]+colorF[{1},{2,5},{4,3,6}] gamma[{1,6},{6,2},{2,5,1,4,3,6}]+colorF[{1},{2,5,3},{4,6}] gamma[{1,6},{6,2},{2,5,3,1,4,6}]+colorF[{1},{2,5,3,4},{6}] gamma[{1,6},{6,2},{2,5,3,4,1,6}]+colorF[{1},{2,5,4},{3,6}] gamma[{1,6},{6,2},{2,5,4,1,3,6}]+colorF[{1},{2,5,4,3},{6}] gamma[{1,6},{6,2},{2,5,4,3,1,6}];

(*******************************************************************************************************)
(*
    Spanning-Set of (Non-Vanishing) 2-Loop Six-Point Leading Singularities of N=8 SUGRA
*)
(*******************************************************************************************************)
(*
   sugraLS[number]: corresponds to f[number,{1,2,3,4,5,6}] for SUGRA and
         is given in terms of sums of standard spinor products.
   sugraLS[inf]: is the expression for all poles at infinity (up to some permutation of leg labels)
*)
(*******************************************************************************************************)

sugraLS[1]=(s[4,5,6] sb[1,2] sb[2,3] sb[4,5] sb[5,6])/(ab[1,2] ab[1,4] ab[1,6] ab[2,3] ab[3,4] ab[3,6] ab[4,5] ab[5,6]);

sugraLS[2]=(sab[1,p[2,3],4] sab[4,p[2,3],1] sb[2,3] sb[5,6]^2)/(ab[1,2] ab[1,3] ab[1,4] ab[1,6] ab[2,3] ab[2,4] ab[3,4] ab[4,5] ab[5,6]);

sugraLS[3]=(sab[4,p[2,3],1] sab[6,p[4,5],3] sb[1,2] sb[2,3] sb[5,6])/(ab[1,2] ab[1,3] ab[1,4] ab[1,6] ab[2,3] ab[3,4] ab[3,5] ab[4,5] ab[5,6]);

sugraLS[4]=(s[4,5,6] sab[4,p[2,3],1] sb[1,2] sb[2,3] sb[5,6])/(ab[1,2] ab[1,3] ab[1,5] ab[1,6] ab[2,3] ab[3,4] ab[4,5] ab[4,6] ab[5,6]);

sugraLS[5]=-((sab[1,p[2,3],4] sab[4,p[2,3],1] sb[2,3] sb[5,6]^2)/(ab[1,2] ab[1,3] ab[1,5] ab[1,6] ab[2,3] ab[2,4] ab[3,4] ab[4,5] ab[4,6]));

sugraLS[6]=(sab[4,p[2,3],1] sab[5,p[1,2],3] sab[6,p[1,2],3] sb[2,1] sb[3,2])/(ab[1,5] ab[1,6] ab[2,1] ab[3,1] ab[3,2] ab[3,4] ab[3,5] ab[3,6] ab[4,6] ab[5,4]);

sugraLS[7]=-((sab[1,p[2,3],4] sab[4,p[2,3],1] sb[2,3] sb[5,6]^2)/(ab[1,2] ab[1,3] ab[1,5] ab[1,6] ab[2,3] ab[2,4] ab[3,4] ab[4,5] ab[4,6]));

sugraLS[8]=-((sab[6,p[4,5],1] sab[6,p[4,5],3] sb[1,2] sb[2,3] sb[4,5])/(ab[1,2] ab[1,4] ab[1,5] ab[1,6] ab[2,3] ab[3,4] ab[3,5] ab[3,6] ab[4,5]));

sugraLS[9]=-((sab[1,p[2,3],4] sab[6,p[4,5],1] sb[2,3] sb[4,5] sb[5,6])/(ab[1,2] ab[1,3] ab[1,5] ab[1,6] ab[2,3] ab[2,4] ab[3,4] ab[4,5] ab[4,6]));

sugraLS[10]=-((asb[1,p[5,6],2] asb[3,p[1,2],4] sb[1,2] sb[3,4] sb[5,6])/(ab[1,2] ab[1,4] ab[1,5] ab[1,6] ab[2,3] ab[3,4] ab[3,5] ab[3,6] ab[5,6]));

sugraLS[11]=(sab[1,p[2,3],6] sab[4,p[2,3],1] sab[6,p[4,5],6] sb[2,3] sb[4,5])/(ab[1,2] ab[1,3] ab[1,5] ab[1,6] ab[2,3] ab[2,6] ab[3,6] ab[4,5] ab[4,6] ab[5,6]);

sugraLS[12]=(asb[6,p[1,2],5] sb[1,2] sb[2,3] sb[3,4] (ab[1,2] ab[4,6] sb[2,6]-ab[1,6] ab[3,4] sb[3,6]))/(ab[1,2] ab[1,4] ab[1,5] ab[1,6] ab[2,6] ab[3,4] ab[3,6] ab[4,5] ab[4,6] ab[5,6]);

sugraLS[13]=((ab[6,p[1],p[3],p[2],p[5,6],4]-ab[6,p[2],p[3],p[1],p[5,6],4]) s[1,2] sb[4,5] sb[5,6])/(ab[1,2] ab[1,3] ab[1,4] ab[1,6] ab[2,3] ab[2,4] ab[2,6] ab[3,4] ab[3,6] ab[4,5] ab[5,6]);

sugraLS[14]=(s[1,2] sab[3,p[4,5],p[6],p[4,5],3] sb[1,2] sb[4,5])/(ab[1,2] ab[1,3] ab[1,6] ab[2,3] ab[2,6] ab[3,4] ab[3,5] ab[4,5] ab[4,6] ab[5,6]);

sugraLS[15]=(ab[1,p[6],p[5],4] sab[4,p[5,6],p[1],p[5,6],4] sb[2,3] sb[5,6])/(ab[1,4] ab[2,1] ab[2,3] ab[2,4] ab[3,1] ab[3,4] ab[4,5] ab[4,6] ab[5,1] ab[5,6] ab[6,1]);

sugraLS[16]=(ab[1,p[6],p[4,5],3] (ab[3,p[4],p[6],p[5],p[2,3],1]-ab[3,p[5],p[6],p[4],p[2,3],1]) sb[1,2] sb[2,3])/(ab[1,2] ab[1,3] ab[2,3] ab[4,1] ab[4,3] ab[4,5] ab[4,6] ab[5,1] ab[5,3] ab[5,6] ab[6,1] ab[6,3]);

sugraLS[17]=((ab[1,p[2],p[4],p[3],p[6,1],5]-ab[1,p[3],p[4],p[2],p[6,1],5]) s[1,2] sb[5,6] sb[6,1])/(ab[2,1] ab[2,3] ab[2,4] ab[2,5] ab[3,1] ab[3,4] ab[3,5] ab[4,1] ab[4,5] ab[5,6] ab[6,1]);

sugraLS[18]=(s[1,2] sab[4,p[5,6],p[1],p[5,6],4] sb[2,3] sb[5,6])/(ab[2,1] ab[2,3] ab[2,4] ab[3,1] ab[3,4] ab[4,5] ab[4,6] ab[5,1] ab[5,6] ab[6,1]);

sugraLS[19]=((ab[3,p[4],p[6],p[5],p[2,3],1]-ab[3,p[5],p[6],p[4],p[2,3],1]) s[1,2] sb[1,2] sb[2,3])/(ab[1,2] ab[2,3] ab[4,1] ab[4,3] ab[4,5] ab[4,6] ab[5,1] ab[5,3] ab[5,6] ab[6,1] ab[6,3]);

sugraLS[20]=((ab[6,p[2],p[4],p[3],p[1,6],5]-ab[6,p[3],p[4],p[2],p[1,6],5]) s[1,2] sb[1,6] sb[5,1])/(ab[1,6] ab[2,3] ab[2,4] ab[2,5] ab[2,6] ab[3,4] ab[3,5] ab[3,6] ab[4,5] ab[4,6] ab[5,1]);

sugraLS[21]=(s[1,2] sab[4,p[5,1],p[6],p[5,1],4] sb[2,3] sb[5,1])/(ab[1,6] ab[2,3] ab[2,4] ab[2,6] ab[3,4] ab[3,6] ab[4,1] ab[4,5] ab[5,1] ab[5,6]);

sugraLS[22]=(s[5,6] sab[4,p[5,6],p[1],p[5,6],4] sb[2,3] sb[5,6])/(ab[2,1] ab[2,3] ab[2,4] ab[3,1] ab[3,4] ab[4,5] ab[4,6] ab[5,1] ab[5,6] ab[6,1]);

sugraLS[23]=((ab[3,p[4],p[6],p[5],p[2,3],1]-ab[3,p[5],p[6],p[4],p[2,3],1]) s[1,2,3] sb[1,2] sb[2,3])/(ab[1,2] ab[2,3] ab[4,1] ab[4,3] ab[4,5] ab[4,6] ab[5,1] ab[5,3] ab[5,6] ab[6,1] ab[6,3]);

sugraLS[24]=((ab[2,p[3],p[5],p[4],p[6,2],1]-ab[2,p[4],p[5],p[3],p[6,2],1]) s[1,2] sb[1,6] sb[6,2])/(ab[1,6] ab[3,1] ab[3,2] ab[3,4] ab[3,5] ab[4,1] ab[4,2] ab[4,5] ab[5,1] ab[5,2] ab[6,2]);

sugraLS[25]=(s[1,2] sab[1,p[5,6],p[2],p[5,6],1] sb[3,4] sb[5,6])/(ab[1,5] ab[1,6] ab[3,1] ab[3,2] ab[3,4] ab[4,1] ab[4,2] ab[5,2] ab[5,6] ab[6,2]);

sugraLS[26]=((ab[3,p[4],p[6],p[5],p[2,3],1]-ab[3,p[5],p[6],p[4],p[2,3],1]) s[1,2] sb[1,2] sb[2,3])/(ab[1,2] ab[2,3] ab[4,1] ab[4,3] ab[4,5] ab[4,6] ab[5,1] ab[5,3] ab[5,6] ab[6,1] ab[6,3]);

sugraLS[27]=(s[1,2,3] sab[4,p[5,6],p[1],p[5,6],4] sb[2,3] sb[5,6])/(ab[2,1] ab[2,3] ab[2,4] ab[3,1] ab[3,4] ab[4,5] ab[4,6] ab[5,1] ab[5,6] ab[6,1]);

sugraLS[28]=-((ab[2,p[1],p[6],1] (ab[2,p[3],p[5],p[4],p[6,2],1]-ab[2,p[4],p[5],p[3],p[6,2],1]) sb[1,6] sb[6,2])/(ab[1,2] ab[1,6] ab[3,1] ab[3,2] ab[3,4] ab[3,5] ab[4,1] ab[4,2] ab[4,5] ab[5,1] ab[5,2] ab[6,2]));

sugraLS[29]=-((ab[2,p[1],p[5,6],1] sab[1,p[5,6],p[2],p[5,6],1] sb[3,4] sb[5,6])/(ab[1,2] ab[1,5] ab[1,6] ab[3,1] ab[3,2] ab[3,4] ab[4,1] ab[4,2] ab[5,2] ab[5,6] ab[6,2]));

sugraLS[30]=(ab[2,p[1],p[2,3],1] (ab[1,p[4],p[6],p[5],p[3,1],2]-ab[1,p[5],p[6],p[4],p[3,1],2]) sb[2,3] sb[3,1])/(ab[1,2] ab[2,3] ab[3,1] ab[4,1] ab[4,2] ab[4,5] ab[4,6] ab[5,1] ab[5,2] ab[5,6] ab[6,1] ab[6,2]);

sugraLS[31]=-(((ab[2,p[3],p[5],p[4],p[1,2],6]-ab[2,p[4],p[5],p[3],p[1,2],6]) s[1,2] sb[1,2] sb[6,1])/(ab[1,2] ab[3,2] ab[3,4] ab[3,5] ab[3,6] ab[4,2] ab[4,5] ab[4,6] ab[5,2] ab[5,6] ab[6,1]));

sugraLS[32]=-((ab[2,p[1],p[3,4],5] sab[5,p[6,1],p[2],p[6,1],5] sb[3,4] sb[6,1])/(ab[1,2] ab[2,5] ab[3,2] ab[3,4] ab[3,5] ab[4,2] ab[4,5] ab[5,1] ab[5,6] ab[6,1] ab[6,2]));

sugraLS[33]=-((ab[2,p[1],p[3],4] (-ab[4,p[5],p[1],p[6],p[3,4],2]+ab[4,p[6],p[1],p[5],p[3,4],2]) sb[2,3] sb[3,4])/(ab[1,2] ab[1,4] ab[2,3] ab[2,4] ab[3,4] ab[5,1] ab[5,2] ab[5,4] ab[6,1] ab[6,2] ab[6,4] ab[6,5]));

sugraLS[34]=(s[1,2] s[4,5] (-((sb[4,3] sb[5,2] sb[6,1])/(ab[4,3] ab[5,2] ab[6,1]))+(sb[4,2] sb[5,3] sb[6,1])/(ab[4,2] ab[5,3] ab[6,1])+(sb[4,3] sb[5,1] sb[6,2])/(ab[4,3] ab[5,1] ab[6,2])-(sb[4,1] sb[5,3] sb[6,2])/(ab[4,1] ab[5,3] ab[6,2])-(sb[4,2] sb[5,1] sb[6,3])/(ab[4,2] ab[5,1] ab[6,3])+(sb[4,1] sb[5,2] sb[6,3])/(ab[4,1] ab[5,2] ab[6,3])))/(ab[1,2] ab[2,3] ab[3,1] ab[4,5] ab[5,6] ab[6,4]);

sugraLS[35]=(s[1,2] s[1,6] (-((sb[4,3] sb[5,2] sb[6,1])/(ab[4,3] ab[5,2] ab[6,1]))+(sb[4,2] sb[5,3] sb[6,1])/(ab[4,2] ab[5,3] ab[6,1])+(sb[4,3] sb[5,1] sb[6,2])/(ab[4,3] ab[5,1] ab[6,2])-(sb[4,1] sb[5,3] sb[6,2])/(ab[4,1] ab[5,3] ab[6,2])-(sb[4,2] sb[5,1] sb[6,3])/(ab[4,2] ab[5,1] ab[6,3])+(sb[4,1] sb[5,2] sb[6,3])/(ab[4,1] ab[5,2] ab[6,3])))/(ab[1,2] ab[2,3] ab[3,1] ab[4,5] ab[5,6] ab[6,4]);

sugraLS[36]=(s[1,2]^2 (-((sb[4,3] sb[5,2] sb[6,1])/(ab[4,3] ab[5,2] ab[6,1]))+(sb[4,2] sb[5,3] sb[6,1])/(ab[4,2] ab[5,3] ab[6,1])+(sb[4,3] sb[5,1] sb[6,2])/(ab[4,3] ab[5,1] ab[6,2])-(sb[4,1] sb[5,3] sb[6,2])/(ab[4,1] ab[5,3] ab[6,2])-(sb[4,2] sb[5,1] sb[6,3])/(ab[4,2] ab[5,1] ab[6,3])+(sb[4,1] sb[5,2] sb[6,3])/(ab[4,1] ab[5,2] ab[6,3])))/(ab[1,2] ab[2,3] ab[3,1] ab[4,5] ab[5,6] ab[6,4]);

sugraLS[37]=(s[1,4]^2 (-((sb[4,3] sb[5,2] sb[6,1])/(ab[4,3] ab[5,2] ab[6,1]))+(sb[4,2] sb[5,3] sb[6,1])/(ab[4,2] ab[5,3] ab[6,1])+(sb[4,3] sb[5,1] sb[6,2])/(ab[4,3] ab[5,1] ab[6,2])-(sb[4,1] sb[5,3] sb[6,2])/(ab[4,1] ab[5,3] ab[6,2])-(sb[4,2] sb[5,1] sb[6,3])/(ab[4,2] ab[5,1] ab[6,3])+(sb[4,1] sb[5,2] sb[6,3])/(ab[4,1] ab[5,2] ab[6,3])))/(ab[1,2] ab[2,3] ab[3,1] ab[4,5] ab[5,6] ab[6,4]);

sugraLS[inf]=(ab[1,6] sb[1,6] sb[6,2] sb[6,3] sb[6,4] sb[6,5])/(ab[1,2] ab[1,3] ab[1,4] ab[1,5] ab[4,2] ab[4,3] ab[5,2] ab[5,3]);



(*******************************************************************************************************)
(*
    Generating set of GRTs in N=4 sYM. 
    All but the first three are satisfied for N=8 SUGRA as well.
*)
(*******************************************************************************************************)
(*******************************************************************************************************)

grtGenerators={
-f[6,{1,2,3,4,5,6}]-f[6,{1,2,4,3,5,6}]-f[11,{5,3,4,2,1,6}]-f[11,{6,3,4,2,1,5}]+f[20,{1,2,3,4,5,6}],

f[6,{3,2,1,4,5,6}]-f[12,{1,2,3,5,4,6}]-f[12,{1,2,3,6,4,5}]-f[21,{1,2,3,5,4,6}],

f[20,{2,1,3,4,5,6}]-f[33,{5,6,2,1,3,4}]-f[33,{6,5,2,1,3,4}],

f[6,{5,6,1,4,2,3}]+f[6,{6,5,1,4,2,3}]-f[32,{2,3,5,6,1,4}]-f[32,{3,2,5,6,1,4}],

-f[5,{1,5,6,4,2,3}]+f[6,{1,5,6,4,2,3}]+f[6,{1,6,5,4,2,3}]+f[11,{1,5,6,4,2,3}]+f[11,{1,5,6,4,3,2}],

f[20,{4,1,5,6,2,3}]-f[33,{1,2,4,3,5,6}]-f[33,{1,3,4,2,5,6}],

f[21,{1,4,5,2,6,3}]+f[21,{1,5,4,2,6,3}]-f[32,{1,2,4,5,3,6}]-f[32,{1,3,4,5,2,6}],

f[5,{1,4,5,6,2,3}]+f[5,{1,4,6,5,2,3}]+f[5,{1,5,6,4,2,3}]-f[31,{2,3,4,5,6,1}]-f[31,{3,2,4,5,6,1}],

f[20,{1,4,5,6,2,3}]+f[20,{1,5,4,6,2,3}]+f[20,{1,6,4,5,2,3}]-f[31,{1,2,4,5,6,3}]-f[31,{1,3,4,5,6,2}],

f[10,{1,2,3,4,5,6}]+f[10,{1,2,4,3,5,6}]+f[10,{1,2,5,6,3,4}]+f[10,{1,2,6,5,3,4}]-f[25,{1,2,3,4,5,6}],

f[8,{1,2,3,5,6,4}]+f[8,{1,3,2,5,6,4}]-f[9,{1,2,3,5,6,4}]-f[9,{1,2,3,6,5,4}]-f[29,{4,1,2,3,5,6}],

f[9,{4,5,6,1,2,3}]+f[9,{5,4,6,1,2,3}]+f[9,{6,4,5,1,2,3}]-f[24,{1,2,4,5,6,3}]+f[30,{3,1,2,4,5,6}],

f[7,{1,2,3,4,5,6}]+f[7,{1,2,4,3,5,6}]+f[7,{1,3,4,2,5,6}]-f[28,{5,1,2,3,4,6}]-f[28,{6,1,2,3,4,5}],

f[29,{1,4,5,6,2,3}]+f[29,{1,5,4,6,2,3}]+f[29,{1,6,4,5,2,3}]+f[30,{1,2,3,4,5,6}]+f[30,{1,3,2,4,5,6}],

-f[23,{1,2,3,4,5,6}]-f[23,{1,3,2,4,5,6}]+f[27,{1,2,3,4,5,6}]+f[27,{1,2,3,5,4,6}]+f[27,{1,2,3,6,4,5}],

f[22,{1,2,3,4,5,6}]+f[22,{1,2,4,3,5,6}]+f[22,{1,3,4,2,5,6}]-f[26,{5,6,1,2,3,4}]-f[26,{6,5,1,2,3,4}],

f[28,{1,3,4,5,6,2}]+f[28,{1,4,3,5,6,2}]+f[28,{1,5,3,4,6,2}]+f[28,{1,6,3,4,5,2}]+f[37,{1,3,4,2,5,6}],

-f[26,{1,2,3,4,5,6}]-f[26,{1,2,4,3,5,6}]-f[26,{1,2,5,3,4,6}]-f[26,{1,2,6,3,4,5}]+f[36,{1,2,3,4,5,6}],

f[10,{2,3,1,4,5,6}]+f[11,{3,5,6,4,1,2}]+f[12,{1,4,5,6,3,2}]+f[12,{1,4,6,5,3,2}],

f[9,{1,4,5,2,3,6}]-f[11,{1,4,5,6,3,2}]-f[32,{6,2,4,5,1,3}],

f[9,{2,3,4,1,5,6}]-f[12,{1,5,6,3,4,2}]-f[12,{1,5,6,4,3,2}]-f[33,{6,2,5,1,3,4}],

f[11,{1,3,4,5,6,2}]+f[11,{1,3,4,6,5,2}]+f[29,{2,1,3,4,5,6}],

f[29,{1,2,3,4,5,6}]-f[32,{1,2,5,6,3,4}]-f[32,{1,2,5,6,4,3}]+f[33,{1,2,5,6,3,4}]+f[33,{1,2,6,5,3,4}],

f[11,{4,5,6,3,1,2}]+f[11,{5,4,6,3,1,2}]+f[11,{6,4,5,3,1,2}]-f[30,{2,1,3,4,5,6}],

f[28,{2,1,3,4,5,6}]-f[31,{6,2,3,4,5,1}],

f[30,{1,2,3,4,5,6}]-f[31,{1,2,4,5,6,3}]+f[32,{1,2,4,5,6,3}]+f[32,{1,2,4,6,5,3}]+f[32,{1,2,5,6,4,3}],

f[31,{1,2,3,4,5,6}]+f[31,{1,2,3,4,6,5}]+f[31,{1,2,3,5,6,4}]+f[31,{1,2,4,5,6,3}]+f[37,{2,3,4,1,5,6}],

f[2,{2,5,6,3,1,4}]-f[3,{2,5,6,3,1,4}]-f[3,{2,6,5,3,1,4}]+f[9,{2,5,6,1,4,3}],

f[4,{2,6,3,1,4,5}]+f[9,{1,4,5,2,6,3}]-f[18,{2,6,3,1,4,5}],

f[3,{2,6,3,4,1,5}]+f[3,{2,6,4,3,1,5}]+f[10,{1,5,2,6,3,4}]-f[17,{2,6,3,4,1,5}],

f[4,{2,5,6,1,3,4}]+f[4,{2,6,5,1,3,4}]-f[27,{1,3,4,2,5,6}],

f[15,{2,5,6,3,4,1}]+f[15,{2,5,6,4,3,1}]-f[16,{2,5,6,3,4,1}]-f[16,{2,6,5,3,4,1}]+f[29,{1,2,5,6,3,4}],

f[2,{2,4,5,6,1,3}]+f[2,{2,4,6,5,1,3}]+f[2,{2,5,6,4,1,3}]-f[26,{1,3,2,4,5,6}],

f[19,{2,6,1,3,4,5}]-f[26,{2,6,1,3,4,5}],

-f[16,{2,6,3,4,5,1}]-f[16,{2,6,4,3,5,1}]-f[16,{2,6,5,3,4,1}]-f[30,{1,2,6,3,4,5}]+f[35,{2,6,3,4,5,1}],

f[3,{5,6,2,3,1,4}]+f[3,{6,5,2,3,1,4}]+f[11,{2,5,6,4,1,3}]-f[18,{4,1,3,2,5,6}],

f[12,{1,5,6,2,3,4}]+f[12,{1,5,6,2,4,3}]+f[17,{5,1,3,4,2,6}]-f[17,{6,2,3,4,1,5}],

f[4,{3,4,1,2,5,6}]+f[4,{4,3,1,2,5,6}]-f[4,{5,6,2,1,3,4}]-f[4,{6,5,2,1,3,4}],

f[2,{4,5,6,2,1,3}]+f[2,{5,4,6,2,1,3}]+f[2,{6,4,5,2,1,3}]-f[19,{3,1,2,4,5,6}],

f[3,{1,6,2,5,3,4}]-f[3,{2,6,1,4,3,5}]+f[6,{1,6,2,5,3,4}]-f[6,{2,6,1,4,3,5}],

f[2,{2,5,6,1,3,4}]+f[5,{1,5,6,2,3,4}]-f[15,{1,5,6,2,4,3}],

f[4,{2,6,1,3,4,5}]+f[6,{1,6,2,4,3,5}]+f[6,{1,6,2,5,3,4}]-f[16,{1,6,2,4,5,3}],

-f[17,{1,2,5,6,3,4}]+f[18,{2,1,4,3,5,6}]-f[20,{1,2,5,6,3,4}]+f[21,{1,2,5,3,4,6}]+f[21,{1,2,6,3,4,5}],

f[19,{2,1,3,4,5,6}]+f[20,{1,2,4,5,3,6}]+f[20,{1,2,4,6,3,5}]+f[20,{1,2,5,6,3,4}]-f[35,{1,2,4,5,6,3}],

-f[3,{2,4,1,3,5,6}]-f[3,{2,4,1,3,6,5}]+f[4,{2,4,1,3,5,6}]+f[8,{1,4,2,5,6,3}],

f[2,{2,4,5,1,3,6}]+f[7,{1,4,5,2,6,3}]-f[15,{2,4,5,1,3,6}],

f[3,{2,5,1,3,4,6}]+f[3,{2,5,1,4,3,6}]+f[8,{1,5,2,3,4,6}]-f[16,{2,5,1,3,4,6}],

f[2,{2,3,4,1,5,6}]+f[2,{2,3,4,1,6,5}]-f[22,{1,3,4,2,5,6}],

-f[17,{2,1,3,4,5,6}]-f[17,{2,1,3,4,6,5}]+f[18,{2,1,3,4,5,6}]+f[18,{2,1,4,3,5,6}]+f[25,{1,2,5,6,3,4}],

f[4,{2,3,1,4,5,6}]+f[4,{2,3,1,5,4,6}]+f[4,{2,3,1,6,4,5}]-f[23,{1,3,2,4,5,6}],

-f[18,{2,1,3,4,5,6}]-f[18,{2,1,3,5,4,6}]-f[18,{2,1,3,6,4,5}]+f[19,{2,1,3,4,5,6}]+f[24,{1,2,4,5,6,3}],

f[17,{2,1,3,4,5,6}]+f[17,{2,1,3,5,4,6}]+f[17,{2,1,4,5,3,6}]+f[24,{1,2,3,4,5,6}]-f[35,{2,1,3,4,5,6}],

f[19,{2,1,3,4,5,6}]+f[19,{2,1,4,3,5,6}]+f[19,{2,1,5,3,4,6}]+f[19,{2,1,6,3,4,5}]-f[36,{1,2,3,4,5,6}],

f[1,{1,5,2,4,6,3}]+f[3,{1,5,2,4,3,6}]+f[3,{2,5,1,4,3,6}]-f[13,{3,6,4,2,5,1}],

f[1,{1,4,2,5,6,3}]+f[1,{1,4,2,6,5,3}]-f[4,{1,4,2,3,5,6}]-f[4,{2,4,1,3,5,6}],

f[2,{1,4,5,2,3,6}]+f[2,{2,4,5,1,3,6}]-f[14,{3,6,2,4,5,1}],

-f[13,{1,2,4,5,6,3}]-f[13,{1,2,4,6,5,3}]+f[14,{1,2,4,5,6,3}]+f[18,{1,2,4,3,5,6}]+f[18,{2,1,4,3,5,6}],

f[13,{1,2,4,5,6,3}]+f[13,{1,2,5,4,6,3}]+f[17,{1,2,4,5,3,6}]+f[17,{2,1,4,5,3,6}]-f[34,{1,2,4,6,3,5}],

f[14,{1,2,4,5,6,3}]+f[14,{1,2,5,4,6,3}]+f[14,{1,2,6,4,5,3}]-f[19,{1,2,3,4,5,6}]-f[19,{2,1,3,4,5,6}]};



==> anc/six_point_integrand_tools_v3.m <==
(* ::Package:: *)

(*******************************************************************************************************)
(*******************************************************************************************************)
(*
   Ancillary Mathematica code, algorithms, and tools for
    "Prescriptive Unitarity for Non-Planar Six-Particle Amplitudes at Two Loops"
       by Jacob Bourjaily, Enrico Herrmann, Cameron Langer, Andrew McLeod, & Jaroslav Trnka 
         [arXiv:1909.09131v2].                                                                
*)
(*******************************************************************************************************)
(*******************************************************************************************************)


Get["six_point_integrand_data_v3.dat"];


(*"Nicely" format expressions involving brackets (angle, square, trace, etc.), mandelstams, etc. *)
nice[exprn_]:=Block[{integerPaddingRule={(integerSequence:_Integer..)/;(Length[{integerSequence}]>1):>(integerSequence/.{q_Integer:>If[q>9,Row[List[Spacer[2],ToString[q],Spacer[2]]],ToString[q]]})},zeraRule={Zeta[x_]:>Row[{"\[Zeta](",x,")"}]},loopLineRule=Join[{ell[x_]:>Subscript["\[ScriptL]",x],ell[x_,y_]:>Row[{Subscript["\[ScriptL]",x],"-",Subscript["\[ScriptL]",y]}]},(RuleDelayed[h_[x___,#1,#2,y___],h[x,Row[{"(",#3,")"}],y]]&@@@(Join@@@Transpose[{({{Symbol["A"],Symbol["B"]},{Symbol["C"],Symbol["D"]},{Symbol["X1"],Symbol["X2"]}}),{{Subscript["\[ScriptL]",1],""},{Subscript["\[ScriptL]",2],""},{"X",""}}}]))],loopVariableNameRule=(Rule@@@Transpose[Join@@@{({Symbol["A"<>ToString[#]],Symbol["B"<>ToString[#]]}&/@Range[6]),{{"A","B"},{"C","D"},{"E","F"},{"G","H"},{"J","K"},{"L","M"}}}]),capRule={cap[x_,y_,z___]:>Row[Flatten[List[If[Length[x]>1,{"(",x,")"},x],"\[Intersection]",If[Length[y]>1,{"(",y,")"},y]]]]},bracketRule={br[x___]:>Row[{"\[LeftDoubleBracket]",Row@Riffle[{x},","],"\[RightDoubleBracket]"}],s[x___]:>Subscript["s",Row[{x}]],sq[x_]:>Row[{"(",x,Superscript[")",2]}],ab[x1_,x2_]:>Row[{"\[LeftAngleBracket]",x1,x2,"\[RightAngleBracket]"}],sb[x1_,x2_]:>Row[{"[",x1,x2,"]"}],asb[x_,y__,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[{y},")|("],")|",z,"]"}]],sab[x_,y__,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[{y},")|("],")|",z,"\[RightAngleBracket]"}]],ab[x_,y__,z_]:>Row[Flatten[{"\[LeftAngleBracket]",x,"|(",Row@Riffle[{y},")|("],")|",z,"\[RightAngleBracket]"}]],sb[x_,y__,z_]:>Row[Flatten[{"[",x,"|(",Row@Riffle[{y},")|("],")|",z,"]"}]],m[x__]:>Row[{"(",x,")"}]},(*ruleRule=({ruleList:{_Rule..}:>MatrixForm[{ruleList/. {(q_->r_):>Column[{q,"\[DownArrow]",r},Alignment->Center]}}]})*)subscriptRule={p[x__]:>Subscript[p,Row[{x}]],head_[q_Integer]:>Subscript[head,q]},ruleRule=({ruleList:{_Rule..}:>Block[{ruleRows=({ruleList/. {(q_->r_):>Row[{q,"\[Rule]",r},Alignment->Center]}})},(Grid[((#)/.({}->"")),ItemStyle->{FontSize->1.4($DefaultFont)[[2]]},ItemSize->Full,Alignment->Left])&@Transpose@Partition[Flatten[ruleRows,1],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],Ceiling[Length[Flatten[ruleRows,1]]/Which[Length[Flatten[ruleRows,1]]<10,1,Length[Flatten[ruleRows,1]]<20,2,True,3]],1,{{}}]]}),matrixRule={Grid[q_?MatrixQ,y___]:>Grid[q,y],q_?MatrixQ:>MatrixForm[q]}},Fold[Replace[#1,#2,{0,\[Infinity]}]&,exprn,{integerPaddingRule,zeraRule,loopLineRule,loopLineRule,loopVariableNameRule,capRule,bracketRule,subscriptRule,ruleRule}]/.matrixRule];



(*Convert the "data" stored in chiralIntegrandSeedData to an explicit expression for the loop integrand*)
analyticIntegrand[number_Integer,legOrdering_List:Range[6]]/;0<number<=38:=(((#1/.#2&@@chiralIntegrandSeedData[[number,{5,4}]]))/(Times@@(sq/@chiralIntegrandSeedData[[number,4,All,2]])))/.{p[q___]:>p@@Sort[({q}/.Thread[Rule[Range[6],legOrdering]])],s[q___]:>s@@Sort[({q}/.Thread[Rule[Range[6],legOrdering]])]};



(*Canonically order any f's (according to their color/cut-preserving graph automorphisms)*)
lsSymmetryGroups={{{1,2,3,4,5,6},{1,2,3,6,5,4},{3,2,1,4,5,6},{3,2,1,6,5,4},{6,5,4,3,2,1},{6,5,4,1,2,3},{4,5,6,3,2,1},{4,5,6,1,2,3}},{{1,2,3,4,5,6},{1,3,2,4,5,6}},{{1,2,3,4,5,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5}},{{1,2,3,4,5,6},{1,3,2,4,5,6},{1,2,3,4,6,5},{1,3,2,4,6,5},{4,2,3,1,5,6},{4,3,2,1,5,6},{4,2,3,1,6,5},{4,3,2,1,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5}},{{1,2,3,4,5,6},{1,3,2,4,5,6},{1,2,3,4,6,5},{1,3,2,4,6,5},{4,2,3,1,5,6},{4,3,2,1,5,6},{4,2,3,1,6,5},{4,3,2,1,6,5}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{3,2,1,4,5,6},{3,2,1,5,4,6}},{{1,2,3,4,5,6},{1,3,2,4,5,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{3,4,1,2,5,6},{3,4,1,2,6,5}},{{1,2,3,4,5,6},{1,3,2,4,5,6}},{{1,2,3,4,5,6},{4,3,2,1,5,6}},{{1,2,3,4,5,6},{1,2,3,6,5,4},{2,1,3,4,5,6},{2,1,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,6,4,5,3},{1,2,6,5,4,3},{2,1,3,4,5,6},{2,1,3,5,4,6},{2,1,6,4,5,3},{2,1,6,5,4,3}},{{1,2,3,4,5,6},{1,3,2,4,5,6}},{{1,2,3,4,5,6},{1,2,3,5,4,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,2,4,3,5,6},{1,2,3,4,6,5},{1,2,4,3,6,5}},{{1,2,3,4,5,6},{1,2,3,6,5,4},{2,1,5,4,3,6},{2,1,5,6,3,4}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,3,2,4,5,6},{1,3,2,4,6,5},{4,2,3,1,5,6},{4,2,3,1,6,5},{4,3,2,1,5,6},{4,3,2,1,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4},{3,2,1,4,5,6},{3,2,1,4,6,5},{3,2,1,5,4,6},{3,2,1,5,6,4},{3,2,1,6,4,5},{3,2,1,6,5,4}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6},{2,1,3,4,5,6},{2,1,3,5,4,6},{2,1,4,3,5,6},{2,1,4,5,3,6},{2,1,5,3,4,6},{2,1,5,4,3,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,4,3,5,6},{1,2,4,3,6,5},{1,2,5,6,3,4},{1,2,5,6,4,3},{1,2,6,5,3,4},{1,2,6,5,4,3},{2,1,3,4,5,6},{2,1,3,4,6,5},{2,1,4,3,5,6},{2,1,4,3,6,5},{2,1,5,6,3,4},{2,1,5,6,4,3},{2,1,6,5,3,4},{2,1,6,5,4,3}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,3,2,4,5,6},{1,3,2,4,6,5},{4,5,6,1,2,3},{4,5,6,1,3,2},{4,6,5,1,2,3},{4,6,5,1,3,2}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,4,3,5,6},{1,2,4,3,6,5}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6}},{{1,2,3,4,5,6},{1,2,4,3,5,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5}},{{1,2,3,4,5,6},{1,2,6,4,5,3},{1,2,3,5,4,6},{1,2,6,5,4,3},{2,1,3,4,5,6},{2,1,6,4,5,3},{2,1,3,5,4,6},{2,1,6,5,4,3},{5,4,3,2,1,6},{5,4,6,2,1,3},{5,4,3,1,2,6},{5,4,6,1,2,3},{4,5,3,2,1,6},{4,5,6,2,1,3},{4,5,3,1,2,6},{4,5,6,1,2,3}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,3,5,4,6},{1,2,3,5,6,4},{1,2,3,6,4,5},{1,2,3,6,5,4},{1,2,4,3,5,6},{1,2,4,3,6,5},{1,2,4,5,3,6},{1,2,4,5,6,3},{1,2,4,6,3,5},{1,2,4,6,5,3},{1,2,5,3,4,6},{1,2,5,3,6,4},{1,2,5,4,3,6},{1,2,5,4,6,3},{1,2,5,6,3,4},{1,2,5,6,4,3},{1,2,6,3,4,5},{1,2,6,3,5,4},{1,2,6,4,3,5},{1,2,6,4,5,3},{1,2,6,5,3,4},{1,2,6,5,4,3},{2,1,3,4,5,6},{2,1,3,4,6,5},{2,1,3,5,4,6},{2,1,3,5,6,4},{2,1,3,6,4,5},{2,1,3,6,5,4},{2,1,4,3,5,6},{2,1,4,3,6,5},{2,1,4,5,3,6},{2,1,4,5,6,3},{2,1,4,6,3,5},{2,1,4,6,5,3},{2,1,5,3,4,6},{2,1,5,3,6,4},{2,1,5,4,3,6},{2,1,5,4,6,3},{2,1,5,6,3,4},{2,1,5,6,4,3},{2,1,6,3,4,5},{2,1,6,3,5,4},{2,1,6,4,3,5},{2,1,6,4,5,3},{2,1,6,5,3,4},{2,1,6,5,4,3}},{{1,2,3,4,5,6},{1,2,3,4,6,5},{1,2,5,4,3,6},{1,2,5,4,6,3},{1,2,6,4,3,5},{1,2,6,4,5,3},{1,3,2,4,5,6},{1,3,2,4,6,5},{1,3,5,4,2,6},{1,3,5,4,6,2},{1,3,6,4,2,5},{1,3,6,4,5,2},{1,5,2,4,3,6},{1,5,2,4,6,3},{1,5,3,4,2,6},{1,5,3,4,6,2},{1,5,6,4,2,3},{1,5,6,4,3,2},{1,6,2,4,3,5},{1,6,2,4,5,3},{1,6,3,4,2,5},{1,6,3,4,5,2},{1,6,5,4,2,3},{1,6,5,4,3,2},{4,2,3,1,5,6},{4,2,3,1,6,5},{4,2,5,1,3,6},{4,2,5,1,6,3},{4,2,6,1,3,5},{4,2,6,1,5,3},{4,3,2,1,5,6},{4,3,2,1,6,5},{4,3,5,1,2,6},{4,3,5,1,6,2},{4,3,6,1,2,5},{4,3,6,1,5,2},{4,5,2,1,3,6},{4,5,2,1,6,3},{4,5,3,1,2,6},{4,5,3,1,6,2},{4,5,6,1,2,3},{4,5,6,1,3,2},{4,6,2,1,3,5},{4,6,2,1,5,3},{4,6,3,1,2,5},{4,6,3,1,5,2},{4,6,5,1,2,3},{4,6,5,1,3,2}},{{1,2,3,4,5,6},{1,2,3,5,4,6},{1,2,4,3,5,6},{1,2,4,5,3,6},{1,2,5,3,4,6},{1,2,5,4,3,6},{2,1,3,4,5,6},{2,1,3,5,4,6},{2,1,4,3,5,6},{2,1,4,5,3,6},{2,1,5,3,4,6},{2,1,5,4,3,6}}};
toStandardFs={f[12,legs_]:>If[OrderedQ[{legs,legs[[{4,3,2,1,5,6}]]}],f[12,legs],-f[12,legs[[{4,3,2,1,5,6}]]]],f[no_,x_]:>f[no,Sort[(x[[#]]&/@lsSymmetryGroups[[no]])][[1]]]};

(*Use the color/cut-preserving automorphisms to list all terms that must appear in the summand of the amplitude *)
integrandPermutationSum=DeleteDuplicates[((f@@@Tuples[{Range[38],Permutations[Range[6]]}])/.{f[no_,x_]:>f[no,Sort[(x[[#]]&/@lsSymmetryGroups[[no]])][[1]]]})]/.{f[x__]:>f[x]int[x]};



(*Kinematics and (Semi-)Numeric Evaluation in terms of globally defined {Ls,Lbs,pList}*)

(*     Randomly generated massless, momentum-conserving momenta, stored globally as {Ls,Lbs,pList} for n particles*)
randomKinematics[n_:6]:=(Zs=Nest[Function[{mat},Block[{hatted=Append[Append[Total[mat[[#;;-1]]],1]&/@Range[2,Length[mat]],Append[PadRight[{},Length[mat[[1]]]],1]],newRow=RandomInteger[{1,10},{Length[mat]}]},newRow*hatted]],RandomInteger[{1,10},{n+6,1}],3];Zs=Zs[[5;;-3]];Ls=Zs[[All,1;;2]];ab[x__]:=ab[x]=Det[Ls[[{x}]]];Lbs=((Normal[SparseArray[Thread[Rule[#,(ab@@@Partition[RotateLeft[#],2,1,1])/(ab@@#[[1;;2]]*ab@@#[[2;;3]])]],n]]&/@(RotateRight@Partition[Range[n],3,1,1])) . Zs[[1;;-1,3;;4]]);pList=Outer[Times,##]&@@@Transpose[{Ls,Lbs}];ClearAll[ab];);
(*     Preloaded reference kinematics (just for convenience)*)
{Ls,Lbs,pList}={{{1,1},{1,2},{1,4},{1,7},{1,12},{1,20}},{{3068/35,842/7},{-(13523/140),-(7493/56)},{9/10,8/7},{5/2,15/4},{23/7,7},{9/4,13/8}},{{{3068/35,842/7},{3068/35,842/7}},{{-(13523/140),-(7493/56)},{-(13523/70),-(7493/28)}},{{9/10,8/7},{18/5,32/7}},{{5/2,15/4},{35/2,105/4}},{{23/7,7},{276/7,84}},{{9/4,13/8},{45,65/2}}}};

(*     (Numertic) Evaluation using the global {Ls,Lbs,pList} generated or defined as above*)
evaluate[exprn0_]:=Block[{exprn},ClearAll[p,ell,br,sq,s,f,ab,sb,sab,asb];exprn=ReleaseHold[exprn0];br[args__]:=Block[{eps=Array[Signature[{##}]&,{2,2}],xList=({args}/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})},Tr[Dot@@(Join@@({#1 . eps,Transpose[eps . #2]}&@@@Partition[xList,2]))]];s[x__Integer]:=Det[Total[pList[[Flatten[List@@@{x}]]]]];ab[a_Integer,B__,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@(Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[{B},2]/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];asb[a_Integer,B__,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Ls[[a]],Sequence@@((Join@@Transpose[({#1,Transpose/@#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))])[[1;;-2]]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];ab[x1_,x2_]:=ab[x1,x2]=Det[Ls[[{x1,x2}]]];sb[a_Integer,B__,c_Integer]/;EvenQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@(Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[{B},2]/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))]),Lbs[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sab[a_Integer,B__,c_Integer]/;OddQ[Length[{B}]]:=Module[{spacer},(Dot@@(Riffle[{Lbs[[a]],Sequence@@((Join@@Transpose[({Transpose/@#1,#2}&@@(Transpose[(Partition[Append[{B},{{0,0},{0,0}}],2]/.{ell[x_]:>ellX[x],p[x___]:>Total[pList[[{x}]]]})]))])[[1;;-2]]),Ls[[c]]},spacer]/.{spacer->{{0,1},{-1,0}}}))];sb[x1_,x2_]:=sb[x1,x2]=Det[Lbs[[{x1,x2}]]];sq[x_]:=sq[x]=(Det[(x/.{ell[r_,s_]:>ellX[r]-ellX[s],ell[r_]:>ellX[r],p[w___]:>Total[pList[[{w}]]]})]);exprn=(exprn/.{ell[r_,s_]:>ellX[r]-ellX[s]})/.{ell[r_]:>ellX[r],p[w___]:>Total[pList[[{w}]]]};ClearAll[br,sq,p,ell,s,f,ab,sb,sab,asb];exprn];SetAttributes[evaluate,HoldFirst];
(*     A 2x2 matrix for each internal loop momentum *)
ellX[loop_]:={{x[loop,1],x[loop,2]},{x[loop,3],x[loop,4]}};




(*     Permutations of legs*)
ymLS[no_Integer,extLabels_List]:=Block[{rule=Thread[Rule[Range[6],extLabels]]},(((ymLS[no]/.{gamma[x___]:>gamma@@({x}/.rule),colorF[x___]:>colorF@@({x}/.rule)})))];

(*     Color and kinematic tools for sYM*)
orderedMHVfunction[mhvDialLists__List]/;(And@@((Head[#]===Integer)&/@Flatten[{mhvDialLists}])):=Block[{n=Max[Flatten[{mhvDialLists}]],bare,jacMat},If[Not[(n-2)===Total[(Length[#]-2)&/@{mhvDialLists}]],Print[" Not a well-formed dial list of MHV vertices for an MHV leading singularity."];,(bare=Times@@(Power[Times@@(ab@@@Partition[#,2,1,1]),-1]&/@{mhvDialLists});jacMat=Join@@((Normal[SparseArray[#,n]]&/@#&/@(Function[{part},Function[{triple},(#1->ab[#2,#3]/(ab@@triple[[{1,2}]]))&@@@Partition[triple,3,1,1]]/@(Partition[List@@part,3,1,1])]/@Select[{mhvDialLists},Length[#]>=3&]))[[All,1;;-3]]);Power[-1,0*Count[{mhvDialLists},{q_Integer,r_Integer}]]((If[Length[jacMat]==0,1,Power[Det[jacMat[[All,3;;-1]]](Times@@(ab@@@({mhvDialLists}[[All,1;;2]])))/ab[1,2],2]])*bare))]]

dialsToTraces[dialList_]:=Module[{nc},Block[{fList=(Select[(dialList/.{q_Integer:>Abs[q]}),Length[#]==3&]),nF,power,terms,n,groups},nF=Length[fList];n=Length[Select[DeleteDuplicates[Flatten[fList]],Count[fList,#,{2}]==1&]];power=(Length[fList]-(n-2))/2;terms=Function[{signs},(Times@@signs)Times@@((If[#1===1,tr@@#2,tr@@#2[[{2,1,3}]]]&@@@Transpose[{signs,fList}]))]/@Tuples[{1,-1},{nF}];terms=DeleteCases[(terms//.{tr[x___,a_,y___]tr[z___,a_,w___]:>tr[y,x,w,z],tr[x___,a_,y___]  tr[x___,a_,y___]:>tr[y,x,y,x],tr[x___,a_,y___, a_,z___]:>tr[x, z]  tr[y],tr[x___, a_]^2:>tr[x,x],tr[a_,a_]:>nc^2,tr[]->nc,tr[a_]:>0}),0];terms=(terms/.{tr[x__]:>tr@@(Sort[Partition[{x},Length[{x}],1,1]][[1]])});groups=Position[terms,Power[nc,#],{2}][[All,1]]&/@Reverse[Range[power]];groups=Append[groups,Complement[Range[Length[terms]],Flatten[groups]]];terms=(terms/.{nc->1});Total/@(terms[[#]]&/@groups)]];
colorDials[abc__Integer]:=If[Length[{abc}]==3,Block[{ABC={abc}},Set[colorDials[abc],Block[{threads=List[If[ABC[[1]]===0,{{a[1],a[1]}},Partition[Riffle[a/@Range[ABC[[1]]+1],p/@Range[ABC[[1]]]],3,2]],If[ABC[[2]]===0,{{b[1],b[1]}},Partition[Riffle[b/@(Range[ABC[[2]]+1]),p/@(Range[ABC[[2]]]+ABC[[1]])],3,2]],If[ABC[[3]]===0,{{c[1],c[1]}},Partition[Riffle[c/@(Range[ABC[[3]]+1]),p/@(Range[ABC[[3]]]+Total@ABC[[1;;2]])],3,2]]]},DeleteCases[Join[Join@@threads,{{threads[[1,1,1]],threads[[2,-1,-1]],threads[[3,1,1]]},{threads[[2,1,1]],threads[[1,-1,-1]],threads[[3,-1,-1]]}}],{x_,y_}]]]],colorDials[Sequence@@PadRight[{abc},3]]];
colorTr[abc__Integer]:=If[Length[{abc}]==3,Block[{ABC=PadRight[{abc},3]},Set[colorTr[abc],Expand[dialsToTraces[colorDials[abc]]]]],colorTr[Sequence@@PadRight[{abc},3]]];colorTr[abc__List]:=If[Length[{abc}]==3,Block[{ABC={abc},basicTrace,totalN=Total[(Length/@{abc})]},basicTrace=colorTr@@(Length/@ABC);(basicTrace/.Thread[Rule[p/@Range[totalN],Flatten[ABC]]])/.{tr[x__]:>tr@@(Sort[Partition[{x},Length[{x}],1,1]][[1]])}],colorTr[Sequence@@((PadRight[{abc},3]/.{0->{}}))]];

(*     Expanding the representations given above for LS in sYM*)
toTraces[exprn_]:=(exprn/.{colorF[x__]:>colorTr[x]});
fullAnalyticYM[exprn_]:=((exprn/.f->ymLS)/.gamma->orderedMHVfunction/.colorF->colorTr);
ymEval[exprn_]:=((exprn/.f->ymLS)/.gamma[x___]:>evaluate[orderedMHVfunction[x]]/.colorF->colorTr);



sugraLS[no__,extLabels_List]/;DeleteDuplicates[Head/@{no}]==={Integer}||MemberQ[{{inf},{inf,20},{inf,21},{inf,33}},{no}]:=(Block[{rule=Thread[Rule[Range[6],extLabels]]},(sugraLS[no]/.{ab[x___]:>ab@@({x}/.rule),sb[x___]:>sb@@({x}/.rule),s[x___]:>s@@({x}/.rule),s[x___]:>s@@({x}/.rule),sab[x___]:>sab@@({x}/.rule),asb[x___]:>asb@@({x}/.rule),br[x___]:>br@@({x}/.rule)})]/.{});
sugraLS[inf,20]=sugraLS[inf,{1,5,6,3,4,2}];sugraLS[inf,21]=-sugraLS[inf,{1,4,6,3,5,2}];sugraLS[inf,33]=-sugraLS[inf,{4,1,2,5,6,3}];
fullAnalyticSUGRA[exprn_]:=((exprn/.{f->sugraLS}));
sugraEval[exprn_]:=evaluate[((exprn/.f->sugraLS))];


(*     Some visualization of LS diagrams and the color factors involved*)
drawLS[{f[x___],dials_,edges_,rest___}]:=drawLS[edges];drawLS[edgeList_]:=Block[{highlight,softEdgeNos=Flatten[Position[edgeList,#][[1]]&/@Cases[edgeList,{s[1],s[2]}|{s[2],s[1]}|{s[4],s[3]}|{s[3],s[4]}]]},Block[{bList=DeleteDuplicates[Cases[Flatten[edgeList],b[_]]],wList=DeleteDuplicates[Cases[Flatten[edgeList],w[_]]],extList=DeleteDuplicates[DeleteCases[Flatten[edgeList],b[_]|w[_]|s[_]]],extEdges},highlight=edgeList[[softEdgeNos]];extEdges={Cases[edgeList,{p[_],_}]};Graph[DirectedEdge@@@DeleteDuplicates[edgeList],EdgeShapeFunction->(Rule[#,GraphElementData[{"Arrow","ArrowSize"->.05}]]&/@(DirectedEdge@@@edgeList)),EdgeStyle->Join[If[highlight==={},{},(#->{CapForm["Round"],Thick,RGBColor[0.0,0.545,0.75]}&/@(DirectedEdge@@@(highlight)))],#->{CapForm["Round"],Black,Thick}&/@(DirectedEdge@@@(Complement[edgeList,highlight]))],VertexStyle->Join[(#->White&/@wList),#->RGBColor[0.6,0.6,0.7765]&/@bList],VertexSize->Join[#->{"Scaled",0.05}&/@Join[wList,bList],#->0&/@Join[extList,DeleteDuplicates[Cases[edgeList,s[__],{0,\[Infinity]}]]]],VertexLabels->Join[#->#[[1]]&/@(extList)],EdgeLabels->Join[Reverse@Thread[Rule[DirectedEdge@@@edgeList,Placed[#,{.4,{1,1}}]&/@Join[{a,b,c,d,e,f,g,h},""&/@Range[Length[extEdges[[1]]]]]]]],ImageSize->{200,200},GraphLayout->"SpringElectricalEmbedding"]]];

colorGraph[abc__List]:=Block[{basicDials=Join[Partition[Range[6],1],((colorDials@@(Length/@{abc}))/.Thread[Rule[p/@Range[Total[Length/@{abc}]],Flatten[{abc}]]])],edgeList,edges},edgeList=DeleteDuplicates[Flatten[basicDials]];edges=Flatten[Position[basicDials,#,{2}][[All,1]]]&/@edgeList;Graph[UndirectedEdge@@@edges,VertexLabels->Join[#->#&/@(Range[6])],VertexSize->Join[#->0&/@Join[Range[6]],#->{"Scaled",0.015}&/@Range[7,Length[basicDials]]]]];



==> anc/six_point_integrand_walkthrough_v3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    350797,       9093]
NotebookOptionsPosition[    340861,       8927]
NotebookOutlinePosition[    341254,       8943]
CellTagsIndexPosition[    341211,       8940]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Demonstration notebook for:",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\n    \[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["Prescriptive Unitarity for Non-Planar Six-Particle Amplitudes at \
Two Loops",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["\[CloseCurlyDoubleQuote]\n        by Jacob Bourjaily, Enrico \
Herrmann, Cameron Langer, Andrew McLeod, & Jaroslav Trnka \n             \
[arXiv:1909.09131v3].",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777388930572353*^9, 3.777388995324181*^9}, {
   3.783298190216969*^9, 3.783298193661957*^9}, 3.783298229414597*^9, {
   3.831287874657819*^9, 
   3.831287874842313*^9}},ExpressionUUID->"2de3ae9b-1caf-4a9f-83e7-\
59131fb37b6f"],

Cell[TextData[{
 StyleBox["This notebook demonstrates many of the ancillary tools and \
functions defined to facilitate working with the raw data provided in the \
file \[OpenCurlyDoubleQuote]six_point_integrand_data_v3.m\
\[CloseCurlyDoubleQuote]. \[LineSeparator]",
  FontSize->18],
 StyleBox["This data file is",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox[" ",
  FontSize->18],
 StyleBox["automatically loaded by ",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["\[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["six_point_integrand_tools_V3.dat",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\[CloseCurlyDoubleQuote], called as follows:",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777388999895351*^9, 3.77738911488581*^9}, {
  3.777389601311026*^9, 3.7773896304124393`*^9}, {3.777400251265772*^9, 
  3.777400251597776*^9}, {3.7832981709911757`*^9, 3.7832981976401873`*^9}, {
  3.8312878726927357`*^9, 
  3.8312878823546667`*^9}},ExpressionUUID->"851cad55-cb77-43c2-89d3-\
f602571b0e70"],

Cell[CellGroupData[{

Cell["\<\
Loading the raw data together with some useful tools and miscellaneous code \
\>", "Section",
 CellChangeTimes->{{3.777389118504333*^9, 3.777389155839813*^9}, {
  3.7773893091260157`*^9, 
  3.777389328429611*^9}},ExpressionUUID->"23f9cfef-55e9-43ff-b14d-\
c07d18862ed0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "six_point_integrand_tools_v3.m"}]}], "Code",
 CellChangeTimes->{{3.783298128111974*^9, 3.783298147475925*^9}, {
  3.831287871142771*^9, 3.831287899187923*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f2a6697a-5928-4050-8ed9-6acaeb087402"],

Cell[TextData[{
 StyleBox["Nota bene:",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" this file ",
  FontSize->18],
 StyleBox["automatically ",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["calls \[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["six_point_integrand_data_v3.dat",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\[CloseCurlyDoubleQuote] \n(which is stored separately, for those \
users who wish the results stored plainly in plain text\[LongDash]without \
access to Mathematica).",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.7773891715359373`*^9, 3.777389300830674*^9}, {
  3.777400249563628*^9, 3.7774002498727207`*^9}, {3.783298234773148*^9, 
  3.783298235056959*^9}, {3.8312878849978952`*^9, 
  3.831287885179031*^9}},ExpressionUUID->"6d8a6a47-2d96-4646-99a2-\
fd5f22f10d25"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Inspection of the Integrand Basis", "Section",
 CellChangeTimes->{{3.7773909926788177`*^9, 
  3.777391003626698*^9}},ExpressionUUID->"e256d912-0afd-484d-8609-\
494e28144fd9"],

Cell[TextData[{
 StyleBox["The function ",
  FontSize->18],
 StyleBox["analyticIntegrand",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["[index_,legLabels_:{1,2,3,4,5,6}] gives an explicit expression for \
the integrand, using the loop-momentum routing specified in ",
  FontSize->18],
 StyleBox["chiralIntegrandSeedData",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[".",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777892318364716*^9, 3.777892397775197*^9}, {
  3.777892436054719*^9, 
  3.7778924667223377`*^9}},ExpressionUUID->"4764ed81-3680-4219-a6c6-\
b3eab1f8e6b8"],

Cell[TextData[{
 StyleBox["For example, consider integrand ",
  FontSize->18],
 StyleBox["25",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" As documented in \[OpenCurlyDoubleQuote]",
  FontSize->18],
 StyleBox["six_point_integrand_data_v3.dat",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["\[CloseCurlyDoubleQuote], its definition is stored in:\n",
  FontSize->18],
 StyleBox["chiralIntegrandSeedSeedData[[25]]",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[":",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777892318364716*^9, 3.777892397775197*^9}, {
  3.777892436054719*^9, 3.777892519533945*^9}, {3.77789261984545*^9, 
  3.777892621302629*^9}, {3.7832982378722057`*^9, 3.7832982383150673`*^9}, {
  3.831287919222122*^9, 
  3.831287919415079*^9}},ExpressionUUID->"d96fc5fc-4581-4c25-8f1e-\
257e492592b5"],

Cell[BoxData["chiralIntegrandSeedData"], "Input",
 CellChangeTimes->{{3.8287993262728024`*^9, 
  3.8287993493163958`*^9}},ExpressionUUID->"6ef7f654-285b-4225-80f1-\
d6c8f0f2486c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.828799357071927*^9, 
  3.828799357092268*^9}},ExpressionUUID->"818143fb-7692-4c9b-8b52-\
85af88e118ee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Column", "[", 
  RowBox[{"chiralIntegrandSeedData", "[", 
   RowBox[{"[", "25", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.777892457527656*^9, 3.7778924644363403`*^9}, {
  3.777892529806573*^9, 3.7778925327692432`*^9}, {3.777892622175308*^9, 
  3.7778926222326593`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"0567a75e-2d7f-49aa-9228-6de600650d2e"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"f", "[", 
      RowBox[{"25", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
        "}"}]}], "]"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "5", "}"}], ",", 
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", 
         RowBox[{"-", "f"}], ",", "g"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"-", "a"}], ",", 
         RowBox[{"-", "1"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", 
         RowBox[{"-", "c"}], ",", 
         RowBox[{"-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"e", ",", 
         RowBox[{"-", "h"}], ",", 
         RowBox[{"-", "d"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", 
         RowBox[{"-", "b"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"f", ",", 
         RowBox[{"-", "e"}], ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "4"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"h", ",", 
         RowBox[{"-", "g"}], ",", 
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "6"}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"w", "[", "1", "]"}], ",", 
         RowBox[{"w", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"w", "[", "2", "]"}], ",", 
         RowBox[{"b", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b", "[", "1", "]"}], ",", 
         RowBox[{"w", "[", "3", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"w", "[", "3", "]"}], ",", 
         RowBox[{"w", "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"w", "[", "4", "]"}], ",", 
         RowBox[{"b", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b", "[", "2", "]"}], ",", 
         RowBox[{"w", "[", "1", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"w", "[", "1", "]"}], ",", 
         RowBox[{"b", "[", "3", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"b", "[", "3", "]"}], ",", 
         RowBox[{"w", "[", "4", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p", "[", "1", "]"}], ",", 
         RowBox[{"w", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p", "[", "2", "]"}], ",", 
         RowBox[{"w", "[", "3", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p", "[", "3", "]"}], ",", 
         RowBox[{"b", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p", "[", "4", "]"}], ",", 
         RowBox[{"b", "[", "2", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p", "[", "5", "]"}], ",", 
         RowBox[{"b", "[", "3", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"p", "[", "6", "]"}], ",", 
         RowBox[{"b", "[", "3", "]"}]}], "}"}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a", "\[Rule]", 
        RowBox[{"ell", "[", "1", "]"}]}], ",", 
       RowBox[{"b", "\[Rule]", 
        RowBox[{
         RowBox[{"ell", "[", "1", "]"}], "+", 
         RowBox[{"p", "[", "1", "]"}]}]}], ",", 
       RowBox[{"b", "\[Rule]", 
        RowBox[{
         RowBox[{"ell", "[", "1", "]"}], "+", 
         RowBox[{"p", "[", "1", "]"}]}]}], ",", 
       RowBox[{"d", "\[Rule]", 
        RowBox[{
         RowBox[{"ell", "[", "1", "]"}], "+", 
         RowBox[{"p", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]}], ",", 
       RowBox[{"e", "\[Rule]", 
        RowBox[{"ell", "[", "2", "]"}]}], ",", 
       RowBox[{"f", "\[Rule]", 
        RowBox[{
         RowBox[{"ell", "[", "2", "]"}], "+", 
         RowBox[{"p", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}]}], ",", 
       RowBox[{"g", "\[Rule]", 
        RowBox[{
         RowBox[{"ell", "[", 
          RowBox[{"2", ",", "1"}], "]"}], "+", 
         RowBox[{"p", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}]}], ",", 
       RowBox[{"h", "\[Rule]", 
        RowBox[{
         RowBox[{"ell", "[", 
          RowBox[{"2", ",", "1"}], "]"}], "+", 
         RowBox[{"p", "[", 
          RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}]}]}], "}"}]},
    {
     RowBox[{
      RowBox[{"-", 
       RowBox[{"s", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}], " ", 
      RowBox[{"sq", "[", "b", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"a", ",", "g", ",", "h", ",", "d"}], "]"}], "-", 
        RowBox[{
         RowBox[{"sq", "[", "d", "]"}], " ", 
         RowBox[{"sq", "[", "g", "]"}]}], "-", 
        RowBox[{
         RowBox[{"sq", "[", "a", "]"}], " ", 
         RowBox[{"sq", "[", "h", "]"}]}]}], ")"}]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{3.783298166518231*^9, 3.816095378095022*^9, 
  3.8287993171972113`*^9, 3.831287925521285*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"b36c0c70-e157-46e8-9f57-bc5537c91e19"]
}, Open  ]],

Cell[TextData[StyleBox["This integrand corresponds to the coefficient",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.777892555394185*^9, 
  3.777892562179088*^9}},ExpressionUUID->"573321e6-7766-4ce2-aa44-\
15149ea51da9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"drawLS", "[", 
  RowBox[{"chiralIntegrandSeedData", "[", 
   RowBox[{"[", "25", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7778925653962*^9, 3.777892613405134*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"20c5e8f2-89f9-4738-a11f-2c5b86bec43a"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
       $CellContext`w[1], 
       $CellContext`w[2], 
       $CellContext`b[1], 
       $CellContext`w[3], 
       $CellContext`w[4], 
       $CellContext`b[2], 
       $CellContext`b[3], 
       $CellContext`p[1], 
       $CellContext`p[2], 
       $CellContext`p[3], 
       $CellContext`p[4], 
       $CellContext`p[5], 
       $CellContext`p[6]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 5}, {5, 6}, {6, 1}, {
       1, 7}, {7, 5}, {8, 2}, {9, 4}, {10, 6}, {11, 6}, {12, 7}, {13, 7}}, 
       Null}, {EdgeLabels -> {DirectedEdge[
           $CellContext`w[3], 
           $CellContext`w[4]] -> Placed[$CellContext`d, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`p[3], 
           $CellContext`b[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
           $CellContext`p[6], 
           $CellContext`b[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
           $CellContext`p[4], 
           $CellContext`b[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
           $CellContext`w[1], 
           $CellContext`b[3]] -> Placed[$CellContext`g, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`w[2], 
           $CellContext`b[1]] -> Placed[$CellContext`b, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`b[1], 
           $CellContext`w[3]] -> Placed[$CellContext`c, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`w[1], 
           $CellContext`w[2]] -> Placed[$CellContext`a, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`p[5], 
           $CellContext`b[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
           $CellContext`w[4], 
           $CellContext`b[2]] -> Placed[$CellContext`e, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`p[1], 
           $CellContext`w[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
           $CellContext`b[2], 
           $CellContext`w[1]] -> Placed[$CellContext`f, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`b[3], 
           $CellContext`w[4]] -> Placed[$CellContext`h, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`p[2], 
           $CellContext`w[3]] -> Placed["", {0.4, {1, 1}}]}, 
       EdgeShapeFunction -> {DirectedEdge[
           $CellContext`p[2], 
           $CellContext`w[3]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`b[1], 
           $CellContext`w[3]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`b[3], 
           $CellContext`w[4]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`w[3], 
           $CellContext`w[4]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`p[6], 
           $CellContext`b[3]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`w[1], 
           $CellContext`w[2]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`w[1], 
           $CellContext`b[3]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`w[2], 
           $CellContext`b[1]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`p[1], 
           $CellContext`w[2]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`b[2], 
           $CellContext`w[1]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`w[4], 
           $CellContext`b[2]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`p[5], 
           $CellContext`b[3]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`p[4], 
           $CellContext`b[2]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`p[3], 
           $CellContext`b[2]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
       EdgeStyle -> {DirectedEdge[
           $CellContext`w[3], 
           $CellContext`w[4]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`p[6], 
           $CellContext`b[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`w[1], 
           $CellContext`b[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`p[3], 
           $CellContext`b[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`p[5], 
           $CellContext`b[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`b[2], 
           $CellContext`w[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`b[1], 
           $CellContext`w[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`w[1], 
           $CellContext`w[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`w[2], 
           $CellContext`b[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`b[3], 
           $CellContext`w[4]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`p[4], 
           $CellContext`b[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`p[2], 
           $CellContext`w[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`w[4], 
           $CellContext`b[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`p[1], 
           $CellContext`w[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
       ImageSize -> {200, 200}, 
       VertexLabels -> {$CellContext`p[3] -> 3, $CellContext`p[2] -> 
         2, $CellContext`p[5] -> 5, $CellContext`p[1] -> 1, $CellContext`p[6] -> 
         6, $CellContext`p[4] -> 4}, 
       VertexSize -> {$CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
          3] -> {"Scaled", 0.05}, $CellContext`p[5] -> 
         0, $CellContext`w[4] -> {"Scaled", 0.05}, $CellContext`p[4] -> 
         0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
         0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`p[6] -> 
         0, $CellContext`w[2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
         0, $CellContext`p[1] -> 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
       VertexStyle -> {$CellContext`b[2] -> 
         RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
         GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
         RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
         RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
         GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{1.57268643239338, 1.327226134157872}, {
            2.7005827601683023`, 0.9069995922750939}}]}}, 
         InsetBox["a", 
          Offset[{0, 2}, {2.023844963503349, 1.1591355174047608}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{1.57268643239338, 1.327226134157872}, {
            0.8738662572695658, 2.329006542279221}}]}}, 
         InsetBox["g", 
          Offset[{0, 2}, {1.2931583623438543, 1.7279382974064117}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{2.7005827601683023`, 0.9069995922750939}, {
            3.163506372636941, 1.6180673612232783`}}]}}, 
         InsetBox["b", 
          Offset[{0, 2}, {2.885752205155758, 1.1914266998543677}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{3.163506372636941, 1.6180673612232783`}, {
            2.701037736697854, 2.3294293044899774`}}]}}, 
         InsetBox["c", 
          Offset[{0, 2}, {2.9785189182613063, 1.902612138529958}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{2.701037736697854, 2.3294293044899774`}, {
            1.573494793021941, 1.9099437448052579`}}]}}, 
         InsetBox["d", 
          Offset[{0, 2}, {2.250020559227489, 2.1616350806160893}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{1.573494793021941, 1.9099437448052579`}, {
            0.8737823962731123, 0.9083149615018964}}]}}, 
         InsetBox["e", 
          Offset[{0, 2}, {1.2936098343224094, 1.5092922314839132}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{0.8737823962731123, 0.9083149615018964}, {
            1.57268643239338, 1.327226134157872}}]}}, 
         InsetBox["f", 
          Offset[{0, 2}, {1.1533440107212194, 1.0758794305642865}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{0.8738662572695658, 2.329006542279221}, {
            1.573494793021941, 1.9099437448052579`}}]}}, 
         InsetBox["h", Offset[{0, 2}, {1.153717671570516, 2.161381423289636}],
           ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{3.3539698720524562`, 0.2312496880352377}, {
            2.7005827601683023`, 0.9069995922750939}}]}}, 
         InsetBox["\<\"\"\>", 
          Offset[{0, 2}, {3.0926150272987947, 0.5015496497311802}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{3.354425936295439, 3.005829212016308}, {
            2.701037736697854, 2.3294293044899774`}}]}}, 
         InsetBox["\<\"\"\>", 
          Offset[{0, 2}, {3.093070656456405, 2.7352692490057757}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{0.6110981092972347, 0.}, {0.8737823962731123, 
            0.9083149615018964}}]}}, 
         InsetBox["\<\"\"\>", 
          Offset[{0, 2}, {0.7161718240875857, 0.3633259846007586}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{0., 0.5423266448700694}, {0.8737823962731123, 
            0.9083149615018964}}]}}, 
         InsetBox["\<\"\"\>", Offset[{0, 2}, 
          {0.3495129585092449, 0.6887219715228002}], ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{0.611141925172122, 3.237423371436221}, {
            0.8738662572695658, 2.329006542279221}}]}}, 
         InsetBox["\<\"\"\>", 
          Offset[{0, 2}, {0.7162316580110994, 2.8740566397734213}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{0.0004364192570360803, 2.694654516833867}, {
            0.8738662572695658, 2.329006542279221}}]}}, 
         InsetBox["\<\"\"\>", 
          Offset[{0, 2}, {0.349808354462048, 2.5483953270120088}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
        {GrayLevel[1], 
         DiskBox[{1.57268643239338, 1.327226134157872}, 0.11654688822533242]}, 
        {GrayLevel[1], 
         DiskBox[{2.7005827601683023, 0.9069995922750939}, 
          0.11654688822533242]}, 
        {RGBColor[0.6, 0.6, 0.7765], 
         DiskBox[{3.163506372636941, 1.6180673612232783}, 
          0.11654688822533242]}, 
        {GrayLevel[1], 
         DiskBox[{2.701037736697854, 2.3294293044899774}, 
          0.11654688822533242]}, 
        {GrayLevel[1], 
         DiskBox[{1.573494793021941, 1.9099437448052579}, 
          0.11654688822533242]}, 
        {RGBColor[0.6, 0.6, 0.7765], 
         DiskBox[{0.8737823962731123, 0.9083149615018964}, 
          0.11654688822533242]}, 
        {RGBColor[0.6, 0.6, 0.7765], 
         DiskBox[{0.8738662572695658, 2.329006542279221}, 
          0.11654688822533242]}, {
         DiskBox[{3.3539698720524562, 0.2312496880352377}, 0.], 
         InsetBox["1", {3.3539698720524562, 0.2312496880352377}, ImageScaled[{-0.021333472542154786, 1.0391766040984516}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{3.354425936295439, 3.005829212016308}, 0.], 
         InsetBox["2", {3.354425936295439, 3.005829212016308}, ImageScaled[
          {-0.021074819917074272, -0.03942657706900987}],
          BaseStyle->"Graphics"]}, {DiskBox[{0.6110981092972347, 0.}, 0.], 
         InsetBox["3", {0.6110981092972347, 0.}, ImageScaled[{0.708361320629904, 1.2204759260831428}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 0.5423266448700694}, 0.], 
         InsetBox["4", {0., 0.5423266448700694}, ImageScaled[{1.191768985448836, 0.7897510496462232}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.611141925172122, 3.237423371436221}, 0.], 
         InsetBox["5", {0.611141925172122, 3.237423371436221}, ImageScaled[{0.7083690677666933, -0.22047368556945868}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.0004364192570360803, 2.694654516833867}, 0.], 
         InsetBox["6", {0.0004364192570360803, 2.694654516833867}, 
          ImageScaled[{1.1918233543162786, 0.21037878803068855}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->{200, 200}]], "Output",
 CellChangeTimes->{3.816095400202033*^9, 3.83128792843294*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"e0078554-6041-4e06-9014-d2d7c0617a04"]
}, Open  ]],

Cell[TextData[StyleBox["where the highlighted (blue) edge is understood to be \
taken soft on the defining cut. ",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.777892579968652*^9, 3.7778925882923822`*^9}, {
  3.7778926370225763`*^9, 
  3.777892653794984*^9}},ExpressionUUID->"ce6d3e23-ddcb-4d06-af2c-\
6e802fe3f637"],

Cell[TextData[StyleBox["Using the Rules for how the loop momentum should be \
routed, ",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.777892538891754*^9, 3.777892547547344*^9}, {
  3.777892664181814*^9, 
  3.777892671793805*^9}},ExpressionUUID->"27bffaaf-2073-43bc-b8b1-\
65dde298e65b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nice", "@", 
  RowBox[{"chiralIntegrandSeedData", "[", 
   RowBox[{"[", 
    RowBox[{"25", ",", "4"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.777892676428705*^9, 3.777892680231124*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"418c757c-4afc-466b-a0ad-f3d4cc9764c0"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     TemplateBox[{"a", "\"\[Rule]\"", 
       SubscriptBox["\"\[ScriptL]\"", "1"]},
      "Row",
      DisplayFunction->(PaneBox[
        RowBox[{
          TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
        Center]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", 
             TemplateSlotSequence[1, ","], "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
    {
     TemplateBox[{"b", "\"\[Rule]\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1"}, "RowDefault"]]}]},
      "Row",
      DisplayFunction->(PaneBox[
        RowBox[{
          TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
        Center]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", 
             TemplateSlotSequence[1, ","], "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
    {
     TemplateBox[{"b", "\"\[Rule]\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1"}, "RowDefault"]]}]},
      "Row",
      DisplayFunction->(PaneBox[
        RowBox[{
          TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
        Center]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", 
             TemplateSlotSequence[1, ","], "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
    {
     TemplateBox[{"d", "\"\[Rule]\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1", "2"}, "RowDefault"]]}]},
      "Row",
      DisplayFunction->(PaneBox[
        RowBox[{
          TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
        Center]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", 
             TemplateSlotSequence[1, ","], "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
    {
     TemplateBox[{"e", "\"\[Rule]\"", 
       SubscriptBox["\"\[ScriptL]\"", "2"]},
      "Row",
      DisplayFunction->(PaneBox[
        RowBox[{
          TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
        Center]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", 
             TemplateSlotSequence[1, ","], "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
    {
     TemplateBox[{"f", "\"\[Rule]\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"3", "4"}, "RowDefault"]]}]},
      "Row",
      DisplayFunction->(PaneBox[
        RowBox[{
          TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
        Center]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", 
             TemplateSlotSequence[1, ","], "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
    {
     TemplateBox[{"g", "\"\[Rule]\"", 
       RowBox[{
         TemplateBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
           SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"3", "4"}, "RowDefault"]]}]},
      "Row",
      DisplayFunction->(PaneBox[
        RowBox[{
          TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
        Center]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", 
             TemplateSlotSequence[1, ","], "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]},
    {
     TemplateBox[{"h", "\"\[Rule]\"", 
       RowBox[{
         TemplateBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
           SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}]},
      "Row",
      DisplayFunction->(PaneBox[
        RowBox[{
          TemplateSlotSequence[1, "\[InvisibleSpace]"]}], Alignment -> 
        Center]& ),
      InterpretationFunction->(RowBox[{"Row", "[", 
         RowBox[{
           RowBox[{"{", 
             TemplateSlotSequence[1, ","], "}"}], ",", 
           RowBox[{"Alignment", "\[Rule]", "Center"}]}], "]"}]& )]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{All}}, "Rows" -> {{All}}},
   GridBoxItemStyle->{"Columns" -> {{FontSize -> 14.}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.8160954054596786`*^9, 3.8312879306178913`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"d7050508-e7e1-49e2-a6db-58ce9157ae0c"]
}, Open  ]],

Cell[TextData[{
 StyleBox["we may construct an explicit representative rational expression \
for the integrand using \n",
  FontSize->18],
 StyleBox["analyticIntegrand",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["[index_,legLabels_:{1,2,3,4,5,6}]:",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.7778926879767113`*^9, 
  3.777892727645195*^9}},ExpressionUUID->"4091b408-e8c9-4605-a495-\
e2394b451b97"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"analyticIntegrand", "[", "25", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.77789262587278*^9, 3.7778926261559753`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a6ef70c7-08b5-400c-a0b6-22a62c45b35c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"br", "[", 
       RowBox[{
        RowBox[{"ell", "[", "1", "]"}], ",", 
        RowBox[{
         RowBox[{"ell", "[", 
          RowBox[{"2", ",", "1"}], "]"}], "+", 
         RowBox[{"p", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"ell", "[", 
          RowBox[{"2", ",", "1"}], "]"}], "+", 
         RowBox[{"p", "[", 
          RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"ell", "[", "1", "]"}], "+", 
         RowBox[{"p", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}]}], "]"}], "-", 
      RowBox[{
       RowBox[{"sq", "[", 
        RowBox[{
         RowBox[{"ell", "[", "1", "]"}], "+", 
         RowBox[{"p", "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "]"}], " ", 
       RowBox[{"sq", "[", 
        RowBox[{
         RowBox[{"ell", "[", 
          RowBox[{"2", ",", "1"}], "]"}], "+", 
         RowBox[{"p", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"sq", "[", 
        RowBox[{"ell", "[", "1", "]"}], "]"}], " ", 
       RowBox[{"sq", "[", 
        RowBox[{
         RowBox[{"ell", "[", 
          RowBox[{"2", ",", "1"}], "]"}], "+", 
         RowBox[{"p", "[", 
          RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], "]"}]}]}], 
     ")"}]}], 
   RowBox[{
    RowBox[{"sq", "[", 
     RowBox[{"ell", "[", "1", "]"}], "]"}], " ", 
    RowBox[{"sq", "[", 
     RowBox[{"ell", "[", "2", "]"}], "]"}], " ", 
    RowBox[{"sq", "[", 
     RowBox[{
      RowBox[{"ell", "[", "1", "]"}], "+", 
      RowBox[{"p", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"sq", "[", 
     RowBox[{
      RowBox[{"ell", "[", "1", "]"}], "+", 
      RowBox[{"p", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "]"}], " ", 
    RowBox[{"sq", "[", 
     RowBox[{
      RowBox[{"ell", "[", "2", "]"}], "+", 
      RowBox[{"p", "[", 
       RowBox[{"3", ",", "4"}], "]"}]}], "]"}], " ", 
    RowBox[{"sq", "[", 
     RowBox[{
      RowBox[{"ell", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "+", 
      RowBox[{"p", "[", 
       RowBox[{"3", ",", "4"}], "]"}]}], "]"}], " ", 
    RowBox[{"sq", "[", 
     RowBox[{
      RowBox[{"ell", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "+", 
      RowBox[{"p", "[", 
       RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], 
     "]"}]}]]}]], "Output",
 CellChangeTimes->{3.816095431430359*^9, 3.831287933338311*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"64937ea3-55d7-4e39-8638-351be45bb0f7"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}], "-", 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}], "+", 
      TemplateBox[{"\"\[LeftDoubleBracket]\"", 
        TemplateBox[{
          SubscriptBox["\"\[ScriptL]\"", "1"], "\",\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4"}, "RowDefault"]]}], "\",\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], "\",\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}]}, "RowDefault"], 
        "\"\[RightDoubleBracket]\""},
       "RowDefault"]}], ")"}], " ", 
    SubscriptBox["\<\"s\"\>", 
     TemplateBox[{"1", "2"},
      "RowDefault"]]}], 
   RowBox[{
    TemplateBox[{"\"(\"", 
      SubscriptBox["\"\[ScriptL]\"", "1"], 
      TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
       SuperscriptBox]},
     "RowDefault"], " ", 
    TemplateBox[{"\"(\"", 
      SubscriptBox["\"\[ScriptL]\"", "2"], 
      TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
       SuperscriptBox]},
     "RowDefault"], " ", 
    TemplateBox[{"\"(\"", 
      RowBox[{
        SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
        SubscriptBox["p", 
         TemplateBox[{"1"}, "RowDefault"]]}], 
      TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
       SuperscriptBox]},
     "RowDefault"], " ", 
    TemplateBox[{"\"(\"", 
      RowBox[{
        SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
        SubscriptBox["p", 
         TemplateBox[{"1", "2"}, "RowDefault"]]}], 
      TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
       SuperscriptBox]},
     "RowDefault"], " ", 
    TemplateBox[{"\"(\"", 
      RowBox[{
        TemplateBox[{
          SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
        SubscriptBox["p", 
         TemplateBox[{"3", "4"}, "RowDefault"]]}], 
      TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
       SuperscriptBox]},
     "RowDefault"], " ", 
    TemplateBox[{"\"(\"", 
      RowBox[{
        SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
        SubscriptBox["p", 
         TemplateBox[{"3", "4"}, "RowDefault"]]}], 
      TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
       SuperscriptBox]},
     "RowDefault"], " ", 
    TemplateBox[{"\"(\"", 
      RowBox[{
        TemplateBox[{
          SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
        SubscriptBox["p", 
         TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
      TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
       SuperscriptBox]},
     "RowDefault"]}]]}]], "Output",
 CellChangeTimes->{3.816095431430359*^9, 3.831287933340691*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"7067c23b-b323-4257-8521-ed6f261283fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analytic expressions for all 38 integrands", "Subsection",
 CellChangeTimes->{{3.7778927319013166`*^9, 3.777892738017601*^9}, {
  3.783298252494708*^9, 
  3.783298252859693*^9}},ExpressionUUID->"07189f05-6dc9-432e-8c9f-\
c6221fae2aef"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"analyticIntegrand", "/@", 
   RowBox[{"Range", "[", "38", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Transpose", "@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"int", "/@", 
       RowBox[{"Range", "[", "38", "]"}]}], ",", 
      RowBox[{"nice", "[", 
       RowBox[{"Factor", "[", "%", "]"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7773917412312098`*^9, 3.7773918042119904`*^9}, {
  3.777392131098856*^9, 3.7773922111803293`*^9}, {3.7778924082119093`*^9, 
  3.777892420444756*^9}, {3.783298248102353*^9, 3.783298250597961*^9}, {
  3.783670695320037*^9, 3.783670697592721*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e0b4c436-b26c-45d0-a8c8-79d0bb80b151"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"int", "[", "1", "]"}], 
     FractionBox[
      RowBox[{
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"3"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4", "5"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "2", "]"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
             SubscriptBox["p", 
              TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"5"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"5", "6"}, "RowDefault"]]}], "\",\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"]}], "-", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"5"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"5", "6"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], 
       RowBox[{"2", " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"5"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"5", "6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"5", "6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2", "3", "4"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]},
    {
     RowBox[{"int", "[", "3", "]"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
             SubscriptBox["p", 
              TemplateBox[{"3"}, "RowDefault"]]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"5"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"5", "6"}, "RowDefault"]]}], "\",\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"]}], "-", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"3"}, "RowDefault"]], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"5"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"5", "6"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], 
       RowBox[{"2", " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"5"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"5", "6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"5", "6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]},
    {
     RowBox[{"int", "[", "4", "]"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
             SubscriptBox["p", 
              TemplateBox[{"3"}, "RowDefault"]]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], "\",\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"]}], "-", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"3"}, "RowDefault"]], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], 
       RowBox[{"2", " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]},
    {
     RowBox[{"int", "[", "5", "]"}], 
     FractionBox[
      RowBox[{
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"5"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             TemplateBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
               SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"5", "6"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2", "3", "4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "6", "]"}], 
     FractionBox[
      RowBox[{
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"3"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], " ", 
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"5"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             TemplateBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
               SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"5", "6"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "7", "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TemplateBox[{"\"(\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"], " ", 
          TemplateBox[{"\"(\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"5", "6"}, "RowDefault"]]}], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"]}], "+", 
         RowBox[{
          TemplateBox[{"\"(\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"5"}, "RowDefault"]]}], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"], " ", 
          TemplateBox[{"\"(\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2", "3", "4"}, "RowDefault"]]}], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"]}], "-", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "\",\"", 
             RowBox[{
               TemplateBox[{
                 SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                 SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"5"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               TemplateBox[{
                 SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                 SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"5", "6"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1", "2", "3", "4"}, "RowDefault"]]}]}, 
            "RowDefault"], "\"\[RightDoubleBracket]\""},
          "RowDefault"]}], ")"}], " ", 
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2", "3", "4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "8", "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TemplateBox[{"\"(\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"4", "5"}, "RowDefault"]]}], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"], " ", 
          TemplateBox[{"\"(\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"]}], "+", 
         RowBox[{
          TemplateBox[{"\"(\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"], " ", 
          TemplateBox[{"\"(\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"]}], "-", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "\",\"", 
             RowBox[{
               TemplateBox[{
                 SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                 SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"4", "5"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               TemplateBox[{
                 SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                 SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1", "2", "3"}, "RowDefault"]]}]}, "RowDefault"],
            "\"\[RightDoubleBracket]\""},
          "RowDefault"]}], ")"}], " ", 
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"3"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "9", "]"}], 
     RowBox[{"-", 
      FractionBox[
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             TemplateBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
               SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             TemplateBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
               SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4", "5"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4", "5"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], 
       RowBox[{
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"4", "5"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"4", "5"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]},
    {
     RowBox[{"int", "[", "10", "]"}], 
     RowBox[{"-", 
      FractionBox[
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             TemplateBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
               SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             TemplateBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
               SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"3", "4"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"3", "4"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"3"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"3"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], 
       RowBox[{
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]},
    {
     RowBox[{"int", "[", "11", "]"}], 
     FractionBox[
      RowBox[{
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["\"\[ScriptL]\"", "2"], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
           RowBox[{
             TemplateBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
               SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4", "5"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             TemplateBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
               SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2", "3"}, "RowDefault"]]}]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], "-", 
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["\"\[ScriptL]\"", "2"], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
           RowBox[{
             TemplateBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
               SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             TemplateBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
               SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4", "5"}, "RowDefault"]]}]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"]}], 
      RowBox[{"2", " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "12", "]"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "2"], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5"}, "RowDefault"]]}]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"], "-", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "2"], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2"}, "RowDefault"]]}]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], 
       RowBox[{"2", " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4", "5"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]},
    {
     RowBox[{"int", "[", "13", "]"}], 
     FractionBox[
      RowBox[{
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4", "5"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], " ", 
       SubscriptBox["\<\"s\"\>", 
        TemplateBox[{"1", "2"},
         "RowDefault"]]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "14", "]"}], 
     FractionBox[
      RowBox[{
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"3"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"3"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"3", "4", "5"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], " ", 
       SubscriptBox["\<\"s\"\>", 
        TemplateBox[{"1", "2"},
         "RowDefault"]]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4", "5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "15", "]"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"6"}, "RowDefault"]], "\",\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
             SubscriptBox["p", 
              TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"]}], "-", 
        RowBox[{
         TemplateBox[{"\"(\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2", "3", "4"}, "RowDefault"]]}], 
           
           TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
            SuperscriptBox]},
          "RowDefault"], " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
             SubscriptBox["p", 
              TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"]}], "+", 
        RowBox[{
         TemplateBox[{"\"(\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
           
           TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
            SuperscriptBox]},
          "RowDefault"], " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1", "2", "3", "4"}, "RowDefault"]]}], "\",\"", 
             SubscriptBox["p", 
              TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"]}], "-", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"6"}, "RowDefault"]], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], 
       RowBox[{"2", " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2", "3", "4"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]},
    {
     RowBox[{"int", "[", "16", "]"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"6"}, "RowDefault"]], "\",\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"], " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
             SubscriptBox["p", 
              TemplateBox[{"3"}, "RowDefault"]]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"]}], "-", 
        RowBox[{
         TemplateBox[{"\"(\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
           
           TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
            SuperscriptBox]},
          "RowDefault"], " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
             SubscriptBox["p", 
              TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"]}], "+", 
        RowBox[{
         TemplateBox[{"\"(\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2"}, "RowDefault"]]}], 
           
           TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
            SuperscriptBox]},
          "RowDefault"], " ", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
             SubscriptBox["p", 
              TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"]}], "-", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"3"}, "RowDefault"]], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"6"}, "RowDefault"]], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], 
       RowBox[{"2", " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"6"}, "RowDefault"]]}], 
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]},
    {
     RowBox[{"int", "[", "17", "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"5"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"5", "6"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], "+", 
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"5"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"5", "6"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], "-", 
       RowBox[{"2", " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"5"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"5", "6"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"], " ", 
        SubscriptBox["\<\"s\"\>", 
         TemplateBox[{"1", "2"},
          "RowDefault"]]}]}], 
      RowBox[{"2", " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "18", "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], "+", 
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], "-", 
       RowBox[{"2", " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"], " ", 
        SubscriptBox["\<\"s\"\>", 
         TemplateBox[{"1", "2"},
          "RowDefault"]]}]}], 
      RowBox[{"2", " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "19", "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"3"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], "+", 
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"3"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"3"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], "-", 
       RowBox[{"2", " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"3"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"], " ", 
        SubscriptBox["\<\"s\"\>", 
         TemplateBox[{"1", "2"},
          "RowDefault"]]}]}], 
      RowBox[{"2", " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "20", "]"}], 
     FractionBox[
      RowBox[{
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"5"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             TemplateBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
               SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"5", "6"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], " ", 
       SubscriptBox["\<\"s\"\>", 
        TemplateBox[{"1", "2"},
         "RowDefault"]]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "21", "]"}], 
     FractionBox[
      RowBox[{
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             TemplateBox[{
               SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
               SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], " ", 
       SubscriptBox["\<\"s\"\>", 
        TemplateBox[{"1", "2"},
         "RowDefault"]]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "22", "]"}], 
     FractionBox[
      RowBox[{
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], " ", 
       SubscriptBox["\<\"s\"\>", 
        TemplateBox[{"5", "6"},
         "RowDefault"]]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2", "3", "4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "23", "]"}], 
     FractionBox[
      RowBox[{
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"3"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], " ", 
       SubscriptBox["\<\"s\"\>", 
        TemplateBox[{"4", "5", "6"},
         "RowDefault"]]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "24", "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TemplateBox[{"\"(\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2"}, "RowDefault"]]}], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"], " ", 
          TemplateBox[{"\"(\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5"}, "RowDefault"]]}], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"]}], "+", 
         RowBox[{
          TemplateBox[{"\"(\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"], " ", 
          TemplateBox[{"\"(\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"]}], "-", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "\",\"", 
             RowBox[{
               TemplateBox[{
                 SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                 SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"3", "4", "5"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               TemplateBox[{
                 SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                 SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1", "2"}, "RowDefault"]]}]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"]}], ")"}], " ", 
       SubscriptBox["\<\"s\"\>", 
        TemplateBox[{"1", "2"},
         "RowDefault"]]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4", "5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4", "5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "25", "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TemplateBox[{"\"(\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2"}, "RowDefault"]]}], 
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"], " ", 
          TemplateBox[{"\"(\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4"}, "RowDefault"]]}], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"]}], "+", 
         RowBox[{
          TemplateBox[{"\"(\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"], " ", 
          TemplateBox[{"\"(\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
            
            TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
             SuperscriptBox]},
           "RowDefault"]}], "-", 
         TemplateBox[{"\"\[LeftDoubleBracket]\"", 
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "\",\"", 
             RowBox[{
               TemplateBox[{
                 SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                 SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"3", "4"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               TemplateBox[{
                 SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                 SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], "\",\"", 
             RowBox[{
               SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
               SubscriptBox["p", 
                TemplateBox[{"1", "2"}, "RowDefault"]]}]}, "RowDefault"], 
           "\"\[RightDoubleBracket]\""},
          "RowDefault"]}], ")"}], " ", 
       SubscriptBox["\<\"s\"\>", 
        TemplateBox[{"1", "2"},
         "RowDefault"]]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "26", "]"}], 
     RowBox[{"-", 
      FractionBox[
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"3"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"3"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], 
       RowBox[{
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]},
    {
     RowBox[{"int", "[", "27", "]"}], 
     RowBox[{"-", 
      FractionBox[
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], "\",\"", 
           RowBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
             SubscriptBox["p", 
              TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], 
       RowBox[{
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]},
    {
     RowBox[{"int", "[", "28", "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3", "4", "5"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], "+", 
       RowBox[{
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"2", "3", "4", "5"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3", "4", "5"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], "-", 
       RowBox[{"2", " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3", "4", "5"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3", "4", "5"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"2"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}]}], 
      RowBox[{"2", " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"2", "3", "4", "5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"2", "3", "4", "5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "29", "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3", "4"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], "+", 
       RowBox[{
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"2", "3", "4"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3", "4"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], "-", 
       RowBox[{"2", " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3", "4"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3", "4"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"2"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}]}], 
      RowBox[{"2", " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"2", "3", "4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"2", "3", "4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "30", "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], "+", 
       RowBox[{
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"2", "3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], "-", 
       RowBox[{"2", " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"2"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}]}], 
      RowBox[{"2", " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"2", "3"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"2", "3"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "31", "]"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "2"], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"6"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}]}, 
           "RowDefault"], "\"\[RightDoubleBracket]\""},
         "RowDefault"], "-", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "2"], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"6"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], 
       RowBox[{"2", " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4", "5"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]},
    {
     RowBox[{"int", "[", "32", "]"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "2"], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}]}, 
           "RowDefault"], "\"\[RightDoubleBracket]\""},
         "RowDefault"], "-", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "2"], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], 
       RowBox[{"2", " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4", "5"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]},
    {
     RowBox[{"int", "[", "33", "]"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "2"], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}]}, 
           "RowDefault"], "\"\[RightDoubleBracket]\""},
         "RowDefault"], "-", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "2"], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], 
       RowBox[{"2", " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]},
    {
     RowBox[{"int", "[", "34", "]"}], 
     FractionBox[
      RowBox[{
       SubscriptBox["\<\"s\"\>", 
        TemplateBox[{"1", "2"},
         "RowDefault"]], " ", 
       SubscriptBox["\<\"s\"\>", 
        TemplateBox[{"4", "5"},
         "RowDefault"]]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "35", "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], "+", 
       TemplateBox[{"\"\[LeftDoubleBracket]\"", 
         TemplateBox[{
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
           SubscriptBox["p", 
            TemplateBox[{"6"}, "RowDefault"]], "\",\"", 
           SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
         "\"\[RightDoubleBracket]\""},
        "RowDefault"], "-", 
       RowBox[{"2", " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"6"}, "RowDefault"]], "\",\"", 
            SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"], " ", 
        SubscriptBox["\<\"s\"\>", 
         TemplateBox[{"1", "2"},
          "RowDefault"]]}], "+", 
       RowBox[{
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1", "2"}, "RowDefault"]]}], 
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        SubscriptBox["\<\"s\"\>", 
         TemplateBox[{"1", "6"},
          "RowDefault"]]}]}], 
      RowBox[{"2", " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "36", "]"}], 
     FractionBox[
      RowBox[{
       SubscriptBox["\<\"s\"\>", 
        TemplateBox[{"1", "2"},
         "RowDefault"]], " ", 
       SubscriptBox["\<\"s\"\>", 
        TemplateBox[{"3", "4", "5", "6"},
         "RowDefault"]]}], 
      RowBox[{
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "4", "5", "6"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "37", "]"}], 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], "+", 
       RowBox[{
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        SubscriptBox["\<\"s\"\>", 
         TemplateBox[{"1", "4"},
          "RowDefault"]]}], "+", 
       RowBox[{
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"4"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        SubscriptBox["\<\"s\"\>", 
         TemplateBox[{"1", "4"},
          "RowDefault"]]}]}], 
      RowBox[{"2", " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "1"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         SubscriptBox["\"\[ScriptL]\"", "2"], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
             SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"], " ", 
       TemplateBox[{"\"(\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}], 
         TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
          SuperscriptBox]},
        "RowDefault"]}]]},
    {
     RowBox[{"int", "[", "38", "]"}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3", "4", "5"}, "RowDefault"]]}]}, 
           "RowDefault"], "\"\[RightDoubleBracket]\""},
         "RowDefault"], "-", 
        TemplateBox[{"\"\[LeftDoubleBracket]\"", 
          TemplateBox[{
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
            SubscriptBox["p", 
             TemplateBox[{"2"}, "RowDefault"]], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
              SubscriptBox["p", 
               TemplateBox[{"2", "3", "4", "5"}, "RowDefault"]]}], "\",\"", 
            RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
                SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
              SubscriptBox["p", 
               TemplateBox[{"1"}, "RowDefault"]]}]}, "RowDefault"], 
          "\"\[RightDoubleBracket]\""},
         "RowDefault"]}], 
       RowBox[{"2", " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "1"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          SubscriptBox["\"\[ScriptL]\"", "2"], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "-", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"1"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"2"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"], " ", 
        TemplateBox[{"\"(\"", 
          RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[ScriptL]\"", "2"], "\"-\"", 
              SubscriptBox["\"\[ScriptL]\"", "1"]}, "RowDefault"], "+", 
            SubscriptBox["p", 
             TemplateBox[{"2", "3", "4", "5"}, "RowDefault"]]}], 
          
          TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
           SuperscriptBox]},
         "RowDefault"]}]]}]}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.816095484639371*^9, 3.831287936000605*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"96deee6e-c9c5-42d6-8104-dfcf30749bcc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The summation over distinct terms", "Section",
 CellChangeTimes->{{3.777391022599813*^9, 
  3.777391038592003*^9}},ExpressionUUID->"4483446f-9c9b-41c8-8df6-\
ff497771256d"],

Cell[TextData[{
 StyleBox["In addition to summing over all 38 coefficients/integrands, we \
must add all permutations of each ",
  FontSize->18],
 StyleBox["but without any duplication of the cuts ",
  FontSize->18,
  FontSlant->"Italic"],
 StyleBox["(because we  want to match each cut exactly once). \n\nThus, we \
sum over all permutations of the external legs, modulo the automorphisms of \
the leading singularity (viewed as a graph).\n\nTo save the reader some time, \
we have included all the terms explicitly in the function\n",
  FontSize->18],
 StyleBox["integrandPermutationSum",
  FontSize->18,
  FontWeight->"Bold"]
}], "Text",
 CellChangeTimes->{{3.7778927469179583`*^9, 3.777892863178596*^9}, {
  3.783298255941037*^9, 
  3.7832982562353373`*^9}},ExpressionUUID->"f1b03f5c-a32a-47cd-a319-\
7e8bacbc1d1d"],

Cell[CellGroupData[{

Cell[BoxData["integrandPermutationSum"], "Input",
 CellChangeTimes->{{3.777391170492097*^9, 3.7773911856001177`*^9}, {
   3.7773912183325567`*^9, 3.777391220493161*^9}, {3.777405848568166*^9, 
   3.777405849476735*^9}, 3.777892873543841*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"9a7ff556-c62c-42b0-9379-80cd980613e2"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "4", ",", "3", ",", "5", ",", "6"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "4", ",", "3", ",", "5", ",", "6"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "4", ",", "5", ",", "3", ",", "6"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "4", ",", "5", ",", "3", ",", "6"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"1", ",", 
              RowBox[{"{", 
               RowBox[{
               "1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
               "}"}]}], "]"}]}], ",", 
           TemplateBox[{"7664"},
            "OutputSizeLimit`Skeleton"], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "6", ",", "1", ",", "2", ",", "3", ",", "5"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "6", ",", "1", ",", "2", ",", "3", ",", "5"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "6", ",", "1", ",", "2", ",", "5", ",", "3"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "6", ",", "1", ",", "2", ",", "5", ",", "3"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "6", ",", "1", ",", "3", ",", "5", ",", "2"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "6", ",", "1", ",", "3", ",", "5", ",", "2"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "6", ",", "2", ",", "3", ",", "5", ",", "1"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", "6", ",", "2", ",", "3", ",", "5", ",", "1"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "5", ",", "6", ",", "1", ",", "2", ",", "3", ",", "4"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "5", ",", "6", ",", "1", ",", "2", ",", "3", ",", "4"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "5", ",", "6", ",", "1", ",", "2", ",", "4", ",", "3"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "5", ",", "6", ",", "1", ",", "2", ",", "4", ",", "3"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "5", ",", "6", ",", "1", ",", "3", ",", "4", ",", "2"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "5", ",", "6", ",", "1", ",", "3", ",", "4", ",", "2"}], 
               "}"}]}], "]"}]}], ",", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "5", ",", "6", ",", "2", ",", "3", ",", "4", ",", "1"}], 
               "}"}]}], "]"}], " ", 
            RowBox[{"int", "[", 
             RowBox[{"38", ",", 
              RowBox[{"{", 
               RowBox[{
               "5", ",", "6", ",", "2", ",", "3", ",", "4", ",", "1"}], 
               "}"}]}], "]"}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 16, 25355106494676289979, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 16, 25355106494676289979, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 16, 25355106494676289979, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25355106494676289979 === $SessionID, 
   Out[16], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.816095492729841*^9, 3.831287944584079*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"b65bbebe-32a3-4ba1-8310-16f93f4e1292"]
}, Open  ]],

Cell[TextData[StyleBox["We may check that the number of instances of each \
leading singularity exactly matches 6!/(size of the LS\[CloseCurlyQuote]s \
automorphism group):",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.777892880180868*^9, 
  3.77789292994951*^9}},ExpressionUUID->"c29f69c0-07bf-44bc-af97-\
078e0e27f1aa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"chiralIntegrandSeedData", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"drawLS", "@", "%"}]}], "Input",
 CellChangeTimes->{{3.816095521403191*^9, 3.816095570440349*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"2c97938f-59ed-47af-b5cd-55c249afebb4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", "6", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", 
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", 
       RowBox[{"-", "c"}], ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", ",", 
       RowBox[{"-", "e"}], ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"h", ",", 
       RowBox[{"-", "g"}], ",", 
       RowBox[{"-", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "e", ",", 
       RowBox[{"-", "d"}], ",", 
       RowBox[{"-", "h"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", 
       RowBox[{"-", "b"}], ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", 
       RowBox[{"-", "f"}], ",", 
       RowBox[{"-", "5"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "[", "1", "]"}], ",", 
       RowBox[{"w", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "[", "1", "]"}], ",", 
       RowBox[{"b", "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "[", "2", "]"}], ",", 
       RowBox[{"w", "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "[", "2", "]"}], ",", 
       RowBox[{"b", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "[", "1", "]"}], ",", 
       RowBox[{"w", "[", "4", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "[", "4", "]"}], ",", 
       RowBox[{"b", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "[", "3", "]"}], ",", 
       RowBox[{"w", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "[", "3", "]"}], ",", 
       RowBox[{"b", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", "1", "]"}], ",", 
       RowBox[{"w", "[", "1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", "2", "]"}], ",", 
       RowBox[{"b", "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", "3", "]"}], ",", 
       RowBox[{"w", "[", "2", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", "4", "]"}], ",", 
       RowBox[{"w", "[", "4", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", "5", "]"}], ",", 
       RowBox[{"b", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p", "[", "6", "]"}], ",", 
       RowBox[{"w", "[", "3", "]"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "\[Rule]", 
      RowBox[{"ell", "[", "1", "]"}]}], ",", 
     RowBox[{"b", "\[Rule]", 
      RowBox[{
       RowBox[{"ell", "[", "1", "]"}], "+", 
       RowBox[{"p", "[", "1", "]"}]}]}], ",", 
     RowBox[{"c", "\[Rule]", 
      RowBox[{
       RowBox[{"ell", "[", "1", "]"}], "+", 
       RowBox[{"p", "[", 
        RowBox[{"1", ",", "2"}], "]"}]}]}], ",", 
     RowBox[{"d", "\[Rule]", 
      RowBox[{
       RowBox[{"ell", "[", "1", "]"}], "+", 
       RowBox[{"p", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}]}], ",", 
     RowBox[{"e", "\[Rule]", 
      RowBox[{"ell", "[", "2", "]"}]}], ",", 
     RowBox[{"f", "\[Rule]", 
      RowBox[{
       RowBox[{"ell", "[", "2", "]"}], "+", 
       RowBox[{"p", "[", "4", "]"}]}]}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{
       RowBox[{"ell", "[", "2", "]"}], "+", 
       RowBox[{"p", "[", 
        RowBox[{"4", ",", "5"}], "]"}]}]}], ",", 
     RowBox[{"h", "\[Rule]", 
      RowBox[{
       RowBox[{"ell", "[", "2", "]"}], "+", 
       RowBox[{"p", "[", 
        RowBox[{"4", ",", "5", ",", "6"}], "]"}]}]}]}], "}"}], ",", 
   RowBox[{
    RowBox[{"br", "[", 
     RowBox[{
      RowBox[{"p", "[", "1", "]"}], ",", "b", ",", "c", ",", 
      RowBox[{"p", "[", "3", "]"}]}], "]"}], " ", 
    RowBox[{"br", "[", 
     RowBox[{
      RowBox[{"p", "[", "4", "]"}], ",", "f", ",", "g", ",", 
      RowBox[{"p", "[", "6", "]"}]}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8160955352194643`*^9, 3.816095570638064*^9}, 
   3.8312879477708073`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"544426a6-27e8-47a3-be70-cee372e5a3ce"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{
       $CellContext`b[1], 
       $CellContext`w[1], 
       $CellContext`b[2], 
       $CellContext`w[2], 
       $CellContext`w[4], 
       $CellContext`b[3], 
       $CellContext`w[3], 
       $CellContext`p[1], 
       $CellContext`p[2], 
       $CellContext`p[3], 
       $CellContext`p[4], 
       $CellContext`p[5], 
       $CellContext`p[6]}, {{{1, 2}, {2, 3}, {3, 4}, {4, 1}, {1, 5}, {5, 6}, {
       6, 7}, {7, 1}, {8, 2}, {9, 3}, {10, 4}, {11, 5}, {12, 6}, {13, 7}}, 
       Null}, {EdgeLabels -> {DirectedEdge[
           $CellContext`w[1], 
           $CellContext`b[2]] -> Placed[$CellContext`b, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`b[1], 
           $CellContext`w[1]] -> Placed[$CellContext`a, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`w[3], 
           $CellContext`b[1]] -> Placed[$CellContext`h, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`p[3], 
           $CellContext`w[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
           $CellContext`b[3], 
           $CellContext`w[3]] -> Placed[$CellContext`g, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`w[4], 
           $CellContext`b[3]] -> Placed[$CellContext`f, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`b[2], 
           $CellContext`w[2]] -> Placed[$CellContext`c, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`w[2], 
           $CellContext`b[1]] -> Placed[$CellContext`d, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`p[4], 
           $CellContext`w[4]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
           $CellContext`p[2], 
           $CellContext`b[2]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
           $CellContext`p[5], 
           $CellContext`b[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
           $CellContext`p[6], 
           $CellContext`w[3]] -> Placed["", {0.4, {1, 1}}], DirectedEdge[
           $CellContext`b[1], 
           $CellContext`w[4]] -> Placed[$CellContext`e, {0.4, {1, 1}}], 
         DirectedEdge[
           $CellContext`p[1], 
           $CellContext`w[1]] -> Placed["", {0.4, {1, 1}}]}, 
       EdgeShapeFunction -> {DirectedEdge[
           $CellContext`p[1], 
           $CellContext`w[1]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`b[1], 
           $CellContext`w[4]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`w[4], 
           $CellContext`b[3]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`b[2], 
           $CellContext`w[2]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`p[6], 
           $CellContext`w[3]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`b[1], 
           $CellContext`w[1]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`p[3], 
           $CellContext`w[2]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`w[2], 
           $CellContext`b[1]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`w[3], 
           $CellContext`b[1]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`p[2], 
           $CellContext`b[2]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`b[3], 
           $CellContext`w[3]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`p[5], 
           $CellContext`b[3]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`p[4], 
           $CellContext`w[4]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}], DirectedEdge[
           $CellContext`w[1], 
           $CellContext`b[2]] -> 
         GraphElementData[{"Arrow", "ArrowSize" -> 0.05}]}, 
       EdgeStyle -> {DirectedEdge[
           $CellContext`w[3], 
           $CellContext`b[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`p[1], 
           $CellContext`w[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`p[5], 
           $CellContext`b[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`b[1], 
           $CellContext`w[4]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`b[3], 
           $CellContext`w[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`p[6], 
           $CellContext`w[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`w[2], 
           $CellContext`b[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`b[2], 
           $CellContext`w[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`b[1], 
           $CellContext`w[1]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`p[4], 
           $CellContext`w[4]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`w[4], 
           $CellContext`b[3]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`p[3], 
           $CellContext`w[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`p[2], 
           $CellContext`b[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}, DirectedEdge[
           $CellContext`w[1], 
           $CellContext`b[2]] -> {
           CapForm["Round"], 
           GrayLevel[0], 
           Thickness[Large]}}, GraphLayout -> "SpringElectricalEmbedding", 
       ImageSize -> {200, 200}, 
       VertexLabels -> {$CellContext`p[3] -> 3, $CellContext`p[2] -> 
         2, $CellContext`p[5] -> 5, $CellContext`p[1] -> 1, $CellContext`p[6] -> 
         6, $CellContext`p[4] -> 4}, 
       VertexSize -> {$CellContext`b[3] -> {"Scaled", 0.05}, $CellContext`w[
          3] -> {"Scaled", 0.05}, $CellContext`p[5] -> 
         0, $CellContext`w[4] -> {"Scaled", 0.05}, $CellContext`p[4] -> 
         0, $CellContext`b[2] -> {"Scaled", 0.05}, $CellContext`p[3] -> 
         0, $CellContext`w[1] -> {"Scaled", 0.05}, $CellContext`p[6] -> 
         0, $CellContext`w[2] -> {"Scaled", 0.05}, $CellContext`p[2] -> 
         0, $CellContext`p[1] -> 0, $CellContext`b[1] -> {"Scaled", 0.05}}, 
       VertexStyle -> {$CellContext`b[2] -> 
         RGBColor[0.6, 0.6, 0.7765], $CellContext`w[4] -> 
         GrayLevel[1], $CellContext`w[3] -> GrayLevel[1], $CellContext`b[1] -> 
         RGBColor[0.6, 0.6, 0.7765], $CellContext`b[3] -> 
         RGBColor[0.6, 0.6, 0.7765], $CellContext`w[2] -> 
         GrayLevel[1], $CellContext`w[1] -> GrayLevel[1]}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[{{Medium, 0.8}}], {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{2.7598688211837388`, 1.3186780401611333`}, {
            3.817824622334137, 1.8343663220470083`}}]}}, 
         InsetBox["a", 
          Offset[{0, 2}, {3.1830511416438982, 1.5249533529154835}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{2.7598688211837388`, 1.3186780401611333`}, {
            1.7014773302978747`, 0.8028138957879959}}]}}, 
         InsetBox["e", 
          Offset[{0, 2}, {2.3365122248293932, 1.1123323824118785}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{3.817824622334137, 1.8343663220470083`}, {
            4.596416358324988, 1.3189744024476435`}}]}}, 
         InsetBox["b", 
          Offset[{0, 2}, {4.129261316730478, 1.6282095542072623}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{4.596416358324988, 1.3189744024476435`}, {
            3.817537437716032, 0.8029704250662251}}]}}, 
         InsetBox["c", 
          Offset[{0, 2}, {4.284864790081405, 1.1125728114950761}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{3.817537437716032, 0.8029704250662251}, {
            2.7598688211837388`, 1.3186780401611333`}}]}}, 
         InsetBox["d", 
          Offset[{0, 2}, {3.394469991103115, 1.0092534711041883}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{1.7014773302978747`, 0.8028138957879959}, {
            0.9216704150853388, 1.3189267877107373`}}]}}, 
         InsetBox["f", 
          Offset[{0, 2}, {1.3895545642128604, 1.0092590525570926}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{0.9216704150853388, 1.3189267877107373`}, {
            1.7012294370429957`, 1.8344961137244082`}}]}}, 
         InsetBox["g", 
          Offset[{0, 2}, {1.2334940238684016, 1.5251545181162056}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{1.7012294370429957`, 1.8344961137244082`}, {
            2.7598688211837388`, 1.3186780401611333`}}]}}, 
         InsetBox["h", 
          Offset[{0, 2}, {2.124685190699293, 1.6281688842990985}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{4.236067713712369, 2.6355823955918467`}, {
            3.817824622334137, 1.8343663220470083`}}]}}, 
         InsetBox["\<\"\"\>", 
          Offset[{0, 2}, {4.068770477161076, 2.3150959661739114}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{5.517247910263455, 1.3191259532517028`}, {
            4.596416358324988, 1.3189744024476435`}}]}}, 
         InsetBox["\<\"\"\>", 
          Offset[{0, 2}, {5.148915289488068, 1.3190653329300792}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{4.236583743178718, 0.002008661696802694}, {
            3.817537437716032, 0.8029704250662251}}]}}, 
         InsetBox["\<\"\"\>", 
          Offset[{0, 2}, {4.068965220993643, 0.32239336704457167}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{1.2867091003407598`, 0.}, {1.7014773302978747`, 
            0.8028138957879959}}]}}, 
         InsetBox["\<\"\"\>", 
          Offset[{0, 2}, {1.4526163923236057, 0.3211255583151984}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{0., 1.3191068387414115`}, {0.9216704150853388, 
            1.3189267877107373`}}]}}, 
         InsetBox["\<\"\"\>", 
          Offset[{0, 2}, {0.36866816603413555, 1.319034818329142}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}, {
         {GrayLevel[0], Thickness[Large], CapForm["Round"], 
          {Arrowheads[{{0.05, 0.8}}], 
           ArrowBox[{{1.2869152719866683`, 2.637441868517628}, {
            1.7012294370429957`, 1.8344961137244082`}}]}}, 
         InsetBox["\<\"\"\>", 
          Offset[{0, 2}, {1.4526409380091994, 2.31626356660034}], 
          ImageScaled[{1, 1}],
          BaseStyle->"Graphics"]}}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
        {RGBColor[0.6, 0.6, 0.7765], 
         DiskBox[{2.7598688211837388, 1.3186780401611333}, 
          0.15288092611800086]}, 
        {GrayLevel[1], 
         DiskBox[{3.817824622334137, 1.8343663220470083}, 
          0.15288092611800086]}, 
        {RGBColor[0.6, 0.6, 0.7765], 
         DiskBox[{4.596416358324988, 1.3189744024476435}, 
          0.15288092611800086]}, 
        {GrayLevel[1], 
         DiskBox[{3.817537437716032, 0.8029704250662251}, 
          0.15288092611800086]}, 
        {GrayLevel[1], 
         DiskBox[{1.7014773302978747, 0.8028138957879959}, 
          0.15288092611800086]}, 
        {RGBColor[0.6, 0.6, 0.7765], 
         DiskBox[{0.9216704150853388, 1.3189267877107373}, 
          0.15288092611800086]}, 
        {GrayLevel[1], 
         DiskBox[{1.7012294370429957, 1.8344961137244082}, 
          0.15288092611800086]}, {
         DiskBox[{4.236067713712369, 2.6355823955918467}, 0.], 
         InsetBox["1", {4.236067713712369, 2.6355823955918467}, ImageScaled[{0.1529337565825647, -0.16486466493573682}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{5.517247910263455, 1.3191259532517028}, 0.], 
         InsetBox["2", {5.517247910263455, 1.3191259532517028}, ImageScaled[
          {-0.2499999898424875, 0.49987656471885045}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{4.236583743178718, 0.002008661696802694}, 0.], 
         InsetBox["3", {4.236583743178718, 0.002008661696802694}, 
          ImageScaled[{0.15232363914987002, 1.1645458209228392}],
          BaseStyle->"Graphics"]}, {DiskBox[{1.2867091003407598, 0.}, 0.], 
         InsetBox["4", {1.2867091003407598, 0.}, ImageScaled[{0.8442526248193787, 1.1663258439419621}],
          BaseStyle->"Graphics"]}, {DiskBox[{0., 1.3191068387414115}, 0.], 
         InsetBox["5", {0., 1.3191068387414115}, ImageScaled[{1.2499999856889605, 0.49985348529342066}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.2869152719866683, 2.637441868517628}, 0.], 
         InsetBox["6", {1.2869152719866683, 2.637441868517628}, ImageScaled[{0.843910447163629, -0.16650251637312874}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->{200, 200}]], "Output",
 CellChangeTimes->{{3.8160955352194643`*^9, 3.816095570638064*^9}, 
   3.8312879478386*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"8fffa81a-f075-4d1a-b417-350cc4c8b7b7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lsSymmetryGroups", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.816095513601233*^9, 3.816095514169135*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"929fc775-777e-41b9-a478-e723dcda0d62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "5", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1", ",", "4", ",", "5", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1", ",", "6", ",", "5", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "5", ",", "4", ",", "3", ",", "2", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "5", ",", "4", ",", "1", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "6", ",", "3", ",", "2", ",", "1"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "6", ",", "1", ",", "2", ",", "3"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.81609551442642*^9, 3.831287950207301*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"650ca3bc-0a0c-4672-862f-24c99930bace"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Count", "[", 
    RowBox[{"integrandPermutationSum", ",", 
     RowBox[{"f", "[", 
      RowBox[{"#", ",", "x__"}], "]"}], ",", "Infinity"}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", "38", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"6", "!"}], "/", 
  RowBox[{"(", 
   RowBox[{"Length", "/@", "lsSymmetryGroups"}], 
   ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"%%", "\[Equal]", "%"}]}], "Input",
 CellChangeTimes->{{3.777391170492097*^9, 3.7773911856001177`*^9}, {
   3.7773912183325567`*^9, 3.777391220493161*^9}, {3.777405848568166*^9, 
   3.777405849476735*^9}, 3.777892873543841*^9, {3.783298262607326*^9, 
   3.7832982629558783`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"e1ec34e4-a283-4b06-aa1d-9effac894bb4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "90", ",", "360", ",", "720", ",", "360", ",", "90", ",", "360", ",", "90", 
   ",", "180", ",", "360", ",", "180", ",", "360", ",", "360", ",", "180", 
   ",", "90", ",", "360", ",", "360", ",", "360", ",", "360", ",", "120", ",",
    "180", ",", "180", ",", "90", ",", "60", ",", "60", ",", "45", ",", "120",
    ",", "90", ",", "120", ",", "180", ",", "120", ",", "120", ",", "360", 
   ",", "360", ",", "45", ",", "120", ",", "15", ",", "15", ",", "60"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8160955055047493`*^9, 3.831287951948661*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"33a58332-eec7-4c2c-a974-619384d7ce19"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "90", ",", "360", ",", "720", ",", "360", ",", "90", ",", "360", ",", "90", 
   ",", "180", ",", "360", ",", "180", ",", "360", ",", "360", ",", "180", 
   ",", "90", ",", "360", ",", "360", ",", "360", ",", "360", ",", "120", ",",
    "180", ",", "180", ",", "90", ",", "60", ",", "60", ",", "45", ",", "120",
    ",", "90", ",", "120", ",", "180", ",", "120", ",", "120", ",", "360", 
   ",", "360", ",", "45", ",", "120", ",", "15", ",", "15", ",", "60"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8160955055047493`*^9, 3.831287951950066*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"3f6f4570-e7c2-4f31-b044-1b685e25db98"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.8160955055047493`*^9, 3.8312879519515*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"2f3408f4-af4a-4068-8973-66f344048358"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Expressing each, ",
 StyleBox["fully",
  FontSlant->"Italic"],
 " analytically (in terms of some reference routing of loop momenta)"
}], "Subsubsection",
 CellChangeTimes->{{3.777391287263816*^9, 
  3.7773913241968*^9}},ExpressionUUID->"bebeb1f8-dca8-4aef-beda-940695c8e9bd"],

Cell[TextData[{
 StyleBox["In case one desired to actually integrate every term (or otherwise \
make use of a rational representative of each term), each term can be \
converted into an explicit analytic expression using the function ",
  FontSize->18],
 StyleBox["analyticIntegrand",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["[index_,legLabels_:{1,2,3,4,5,6}] discussed above. \n\nFor \
example, the first five terms in the permutation sum correspond to:",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.7778929452271147`*^9, 
  3.777893022164075*^9}},ExpressionUUID->"a23c8db0-d5f1-42c5-b835-\
e357535e339b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"integrandPermutationSum", "[", 
    RowBox[{"[", 
     RowBox[{"1", ";;", "5"}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"int", "[", "x__", "]"}], "\[RuleDelayed]", 
     RowBox[{"analyticIntegrand", "[", "x", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "%"}]}], "Input",
 CellChangeTimes->{{3.7773913304682293`*^9, 3.7773913687849627`*^9}, 
   3.777405846080967*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"53323163-fc61-4db7-9552-85321f6d5ca0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
        "}"}]}], "]"}], " ", 
     TemplateBox[{"\"\[LeftDoubleBracket]\"", 
       TemplateBox[{
         SubscriptBox["p", 
          TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
         SubscriptBox["p", 
          TemplateBox[{"3"}, "RowDefault"]]}, "RowDefault"], 
       "\"\[RightDoubleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{"\"\[LeftDoubleBracket]\"", 
       TemplateBox[{
         SubscriptBox["p", 
          TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5"}, "RowDefault"]]}], "\",\"", 
         SubscriptBox["p", 
          TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
       "\"\[RightDoubleBracket]\""},
      "RowDefault"]}], 
    RowBox[{
     TemplateBox[{"\"(\"", 
       SubscriptBox["\"\[ScriptL]\"", "1"], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       SubscriptBox["\"\[ScriptL]\"", "2"], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"4"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1", "2"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"4", "5"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], 
        "}"}]}], "]"}], " ", 
     TemplateBox[{"\"\[LeftDoubleBracket]\"", 
       TemplateBox[{
         SubscriptBox["p", 
          TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
         SubscriptBox["p", 
          TemplateBox[{"3"}, "RowDefault"]]}, "RowDefault"], 
       "\"\[RightDoubleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{"\"\[LeftDoubleBracket]\"", 
       TemplateBox[{
         SubscriptBox["p", 
          TemplateBox[{"4"}, "RowDefault"]], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4"}, "RowDefault"]]}], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "6"}, "RowDefault"]]}], "\",\"", 
         SubscriptBox["p", 
          TemplateBox[{"5"}, "RowDefault"]]}, "RowDefault"], 
       "\"\[RightDoubleBracket]\""},
      "RowDefault"]}], 
    RowBox[{
     TemplateBox[{"\"(\"", 
       SubscriptBox["\"\[ScriptL]\"", "1"], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       SubscriptBox["\"\[ScriptL]\"", "2"], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"4"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1", "2"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"4", "6"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], 
        "}"}]}], "]"}], " ", 
     TemplateBox[{"\"\[LeftDoubleBracket]\"", 
       TemplateBox[{
         SubscriptBox["p", 
          TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
         SubscriptBox["p", 
          TemplateBox[{"3"}, "RowDefault"]]}, "RowDefault"], 
       "\"\[RightDoubleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{"\"\[LeftDoubleBracket]\"", 
       TemplateBox[{
         SubscriptBox["p", 
          TemplateBox[{"5"}, "RowDefault"]], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"5"}, "RowDefault"]]}], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"4", "5"}, "RowDefault"]]}], "\",\"", 
         SubscriptBox["p", 
          TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
       "\"\[RightDoubleBracket]\""},
      "RowDefault"]}], 
    RowBox[{
     TemplateBox[{"\"(\"", 
       SubscriptBox["\"\[ScriptL]\"", "1"], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       SubscriptBox["\"\[ScriptL]\"", "2"], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"5"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1", "2"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"4", "5"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1", "2", "3"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"4", "5", "6"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5", ",", "6"}], 
        "}"}]}], "]"}], " ", 
     TemplateBox[{"\"\[LeftDoubleBracket]\"", 
       TemplateBox[{
         SubscriptBox["p", 
          TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
         SubscriptBox["p", 
          TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
       "\"\[RightDoubleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{"\"\[LeftDoubleBracket]\"", 
       TemplateBox[{
         SubscriptBox["p", 
          TemplateBox[{"3"}, "RowDefault"]], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3"}, "RowDefault"]]}], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "5"}, "RowDefault"]]}], "\",\"", 
         SubscriptBox["p", 
          TemplateBox[{"6"}, "RowDefault"]]}, "RowDefault"], 
       "\"\[RightDoubleBracket]\""},
      "RowDefault"]}], 
    RowBox[{
     TemplateBox[{"\"(\"", 
       SubscriptBox["\"\[ScriptL]\"", "1"], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       SubscriptBox["\"\[ScriptL]\"", "2"], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"3"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1", "2"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"3", "5"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1", "2", "4"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"3", "5", "6"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
        "}"}]}], "]"}], " ", 
     TemplateBox[{"\"\[LeftDoubleBracket]\"", 
       TemplateBox[{
         SubscriptBox["p", 
          TemplateBox[{"1"}, "RowDefault"]], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1"}, "RowDefault"]]}], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"1", "2"}, "RowDefault"]]}], "\",\"", 
         SubscriptBox["p", 
          TemplateBox[{"4"}, "RowDefault"]]}, "RowDefault"], 
       "\"\[RightDoubleBracket]\""},
      "RowDefault"], " ", 
     TemplateBox[{"\"\[LeftDoubleBracket]\"", 
       TemplateBox[{
         SubscriptBox["p", 
          TemplateBox[{"3"}, "RowDefault"]], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3"}, "RowDefault"]]}], "\",\"", 
         RowBox[{
           SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
           SubscriptBox["p", 
            TemplateBox[{"3", "6"}, "RowDefault"]]}], "\",\"", 
         SubscriptBox["p", 
          TemplateBox[{"5"}, "RowDefault"]]}, "RowDefault"], 
       "\"\[RightDoubleBracket]\""},
      "RowDefault"]}], 
    RowBox[{
     TemplateBox[{"\"(\"", 
       SubscriptBox["\"\[ScriptL]\"", "1"], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       SubscriptBox["\"\[ScriptL]\"", "2"], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"3"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1", "2"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"3", "6"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "1"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"1", "2", "4"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"], " ", 
     TemplateBox[{"\"(\"", 
       RowBox[{
         SubscriptBox["\"\[ScriptL]\"", "2"], "+", 
         SubscriptBox["p", 
          TemplateBox[{"3", "5", "6"}, "RowDefault"]]}], 
       TemplateBox[{"\")\"", "2"}, "Superscript", SyntaxForm -> 
        SuperscriptBox]},
      "RowDefault"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.816095612409473*^9, 3.831287957886973*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"40743ce2-d101-4997-9e75-645d94756a95"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Colour and Kinematics in sYM", "Section",
 CellChangeTimes->{{3.777390741344084*^9, 3.777390743787664*^9}, {
  3.777390947441113*^9, 
  3.777390955044817*^9}},ExpressionUUID->"5bd5b0fd-4734-4f52-9cc4-\
b5a03d7aca37"],

Cell[TextData[{
 StyleBox["Explicit formulae for each of the leading singularities in sYM are \
given in ",
  FontSize->18],
 StyleBox["six_point_integrand_data.dat",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" as sums of abstract terms built as products of  \n",
  FontSize->18],
 StyleBox["colorF[]",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" and ",
  FontSize->18],
 StyleBox["gamma[]",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[". (See the preprint for definitions of these functions.)\n\nFor \
example, consider leading singularity number 6:",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777893030121951*^9, 
  3.7778931108009663`*^9}},ExpressionUUID->"663533a0-3057-4b7d-a7e9-\
fee44b010587"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"exampleLS", "=", 
  RowBox[{"ymLS", "[", "6", "]"}]}]], "Input",
 CellChangeTimes->{{3.7773907716582947`*^9, 3.7773908641629553`*^9}, {
  3.777390956165195*^9, 3.777390956867831*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"25e6f508-dacb-4620-86a7-f5518785e5c4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", "6", "}"}]}], "]"}], " ", 
   RowBox[{"gamma", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "3", ",", "4", ",", "5"}], "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "4"}], "}"}]}], "]"}], " ", 
   RowBox[{"gamma", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "4", ",", "3", ",", "5"}], "}"}]}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.8160956268699093`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"af123bb9-dc29-4796-b4c6-431fd76cf4fb"]
}, Open  ]],

Cell[TextData[{
 StyleBox["The color structures can be converted into graphs indicating how \
the structure constants are to be sewn together using ",
  FontSize->18],
 StyleBox["colorGraph",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" as follows:",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777893121447402*^9, 
  3.777893149563692*^9}},ExpressionUUID->"515624d5-1336-4551-9e0c-\
e4d4a5568bdc"],

Cell[BoxData[
 RowBox[{"exampleLS", "/.", 
  RowBox[{"colorF", "\[Rule]", "colorGraph"}]}]], "Input",
 CellChangeTimes->{{3.7773907716582947`*^9, 3.7773908641629553`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"866d2b35-fcd2-49a5-bc82-1f0c66206148"],

Cell[TextData[{
 StyleBox["Alternatively, the expression can be expanded into color traces \
(for SU(N)) using ",
  FontSize->18],
 StyleBox["toTraces",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[":",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777893152960801*^9, 
  3.777893181660285*^9}},ExpressionUUID->"4c682543-c34e-432d-b596-\
56c76b79e401"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fullIntegrandTerms", "=", 
   RowBox[{
    RowBox[{"DeleteDuplicates", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"f", "@@@", 
        RowBox[{"Tuples", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Range", "[", "37", "]"}], ",", 
           RowBox[{"Permutations", "[", 
            RowBox[{"Range", "[", "6", "]"}], "]"}]}], "}"}], "]"}]}], ")"}], 
      "/.", "toStandardFs"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f", "[", "x__", "]"}], "\[RuleDelayed]", 
      RowBox[{"f", "[", "x", "]"}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.828799469997184*^9, 3.8287994709400578`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"29dad7a1-3ffa-4ae3-9b20-bb2ca893ac33"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fullIntegrandTerms", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "5"}], "]"}], "]"}], "/.", 
  RowBox[{
   RowBox[{"f", "[", "x__", "]"}], "\[RuleDelayed]", 
   RowBox[{"ymLS", "[", "x", "]"}]}]}]], "Input",
 CellLabel->"In[72]:=",ExpressionUUID->"c91131fd-6dc5-47d8-8636-57791b89bf13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"colorF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], " ", 
     RowBox[{"gamma", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "3", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"colorF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], " ", 
     RowBox[{"gamma", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ",", 
   
   RowBox[{
    RowBox[{
     RowBox[{"colorF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], " ", 
     RowBox[{"gamma", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "3", ",", "4"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"colorF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], " ", 
     RowBox[{"gamma", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "3", ",", "1", ",", "4"}], "}"}]}], "]"}]}]}], ",", 
   
   RowBox[{
    RowBox[{
     RowBox[{"colorF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], " ", 
     RowBox[{"gamma", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "3", ",", "5"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"colorF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], " ", 
     RowBox[{"gamma", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "3", ",", "1", ",", "5"}], "}"}]}], "]"}]}]}], ",", 
   
   RowBox[{
    RowBox[{
     RowBox[{"colorF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], " ", 
     RowBox[{"gamma", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "4", ",", "3"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"colorF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], " ", 
     RowBox[{"gamma", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "5", ",", "6"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "4", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ",", 
   
   RowBox[{
    RowBox[{
     RowBox[{"colorF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], " ", 
     RowBox[{"gamma", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "1", ",", "4", ",", "3"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"colorF", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}], " ", 
     RowBox[{"gamma", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "6", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "4", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.828799521853222*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"2ead8784-d6b9-423d-8268-49c298bfac17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"#", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"tr", "[", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
      "]"}]}], "]"}], "&"}], "/@", 
  RowBox[{"(", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fullIntegrandTerms", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"-", "1"}]}], "]"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"f", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{"ymLS", "[", "x", "]"}]}]}], "//", "toTraces"}], "]"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.828799478966607*^9, 3.8287995301979322`*^9}, {
  3.828799568685554*^9, 3.828799595139309*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"f0fc479a-a789-4d83-bc18-83de11fe1617"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"gamma", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "3", ",", "4"}], "}"}]}], "]"}], ",", "0", 
   ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.828799467124015*^9, 3.828799530432946*^9}, {
  3.8287995816474037`*^9, 3.828799591006263*^9}},
 CellLabel->"Out[75]=",ExpressionUUID->"b453e6eb-1dd7-4243-8d23-58bcc7722d80"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"toTraces", "[", "exampleLS", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7773907716582947`*^9, 3.77739087205311*^9}, {
   3.777391399456884*^9, 3.777391403566867*^9}, 3.816095664966764*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"25d4d6ce-8dd0-4ea9-9c91-fd721e9a9b6b"],

Cell[TextData[{
 StyleBox["Notice that the output of ",
  FontSize->18],
 StyleBox["toTraces",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["[] is a list of terms according to their order in the 1/N_c \
expansion (starting at leading order for the process in question). ",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.7778931876452103`*^9, 
  3.777893238303686*^9}},ExpressionUUID->"e4731930-6343-432e-a4ba-\
4df5604ea393"],

Cell[CellGroupData[{

Cell["Kinematic expressions and evaluations", "Subsection",
 CellChangeTimes->{{3.777893246726418*^9, 
  3.77789325526334*^9}},ExpressionUUID->"a8086f3e-92a7-43bd-b2b2-\
bdbb16d0bdf4"],

Cell[TextData[{
 StyleBox["The kinematic parts of these expressions can be generated by ",
  FontSize->18],
 StyleBox["orderedMHVfunction",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[" as follows:",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777893258451461*^9, 
  3.777893280194604*^9}},ExpressionUUID->"b8c54e61-79b1-4213-ba61-\
74b3cf49df31"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"exampleLS", "/.", 
  RowBox[{"gamma", "\[Rule]", "orderedMHVfunction"}]}]], "Input",
 CellChangeTimes->{{3.777390884593087*^9, 3.777390917666121*^9}, {
  3.777391411570714*^9, 3.777391412860709*^9}, {3.777893282085907*^9, 
  3.777893287987938*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"1bd88aff-8ca1-439e-a0af-8f46e66a5238"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"ab", "[", 
     RowBox[{"5", ",", "1"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"ab", "[", 
         RowBox[{"3", ",", "6"}], "]"}], 
        RowBox[{"ab", "[", 
         RowBox[{"6", ",", "4"}], "]"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"ab", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"5", ",", "1"}], "]"}], " ", 
         RowBox[{"ab", "[", 
          RowBox[{"6", ",", "4"}], "]"}]}]]}], ")"}], "2"], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"6", ",", "4"}], "]"}], " ", 
    RowBox[{"colorF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", "5", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "4"}], "}"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"ab", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"3", ",", "1"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"4", ",", "3"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"6", ",", "5"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"ab", "[", 
     RowBox[{"5", ",", "1"}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"ab", "[", 
          RowBox[{"5", ",", "3"}], "]"}]}], 
        RowBox[{
         RowBox[{"ab", "[", 
          RowBox[{"5", ",", "1"}], "]"}], " ", 
         RowBox[{"ab", "[", 
          RowBox[{"6", ",", "3"}], "]"}]}]]}], ")"}], "2"], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"6", ",", "3"}], "]"}], " ", 
    RowBox[{"colorF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5"}], "}"}], ",", 
      RowBox[{"{", "6", "}"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"ab", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"3", ",", "1"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"5", ",", "6"}], "]"}], " ", 
    RowBox[{"ab", "[", 
     RowBox[{"6", ",", "5"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.816095667055059*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"836a9589-41e8-4e11-b002-e66856f81f58"]
}, Open  ]],

Cell[TextData[{
 StyleBox["and these expressions can be evaluated using reference kinematics \
using ",
  FontSize->18],
 StyleBox["evaluate",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox[":",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.777893300350031*^9, 
  3.777893321316852*^9}},ExpressionUUID->"86a9798c-3be4-41c5-bed0-\
5af82d9cc185"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"evaluate", "[", 
  RowBox[{"(", 
   RowBox[{"exampleLS", "/.", 
    RowBox[{"gamma", "\[Rule]", "orderedMHVfunction"}]}], ")"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.777390884593087*^9, 3.777390917666121*^9}, {
   3.777391411570714*^9, 3.777391412860709*^9}, 3.777893282085907*^9, {
   3.7778933235191936`*^9, 3.777893327535068*^9}, 3.7778936658008833`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"69dc0593-3ad3-4623-949c-dbaec99b9fae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"colorF", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
      RowBox[{"{", "5", "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "4"}], "}"}]}], "]"}], "43472"]}], "+", 
  FractionBox[
   RowBox[{"colorF", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5"}], "}"}], ",", 
     RowBox[{"{", "6", "}"}]}], "]"}], "33440"]}]], "Output",
 CellChangeTimes->{3.8160956712897587`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"d3b1c9f2-3fa3-4321-9cfc-22c9817ac8da"]
}, Open  ]],

Cell[TextData[StyleBox["Here the rational prefactors can from using the \
four-momenta defined by:",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.777893331565878*^9, 
  3.777893352648387*^9}},ExpressionUUID->"59086bf1-75ce-481a-9ed4-\
308a7de635d0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nice", "/@", "pList"}]], "Input",
 CellChangeTimes->{{3.777893363582057*^9, 3.777893378649074*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"890e3215-05b2-4f5a-ac43-62df6f685dee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["3068", "35"], 
        FractionBox["842", "7"]},
       {
        FractionBox["3068", "35"], 
        FractionBox["842", "7"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["13523", "140"]}], 
        RowBox[{"-", 
         FractionBox["7493", "56"]}]},
       {
        RowBox[{"-", 
         FractionBox["13523", "70"]}], 
        RowBox[{"-", 
         FractionBox["7493", "28"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["9", "10"], 
        FractionBox["8", "7"]},
       {
        FractionBox["18", "5"], 
        FractionBox["32", "7"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["5", "2"], 
        FractionBox["15", "4"]},
       {
        FractionBox["35", "2"], 
        FractionBox["105", "4"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["23", "7"], "7"},
       {
        FractionBox["276", "7"], "84"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["9", "4"], 
        FractionBox["13", "8"]},
       {"45", 
        FractionBox["65", "2"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.816095675866344*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"ca3d9fad-6e9b-4caa-8d67-84c166f1bbf3"]
}, Open  ]],

Cell[TextData[StyleBox["We can check momentum conservation and masslessness \
for this reference data as follows",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.777893382890069*^9, 3.777893399849481*^9}, {
  3.777893501218145*^9, 
  3.777893508783997*^9}},ExpressionUUID->"67bca2b5-a923-4b68-b8e9-\
4dc4a18da09d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Total", "[", "pList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "/@", "pList"}]}], "Input",
 CellChangeTimes->{{3.777893363582057*^9, 3.777893378649074*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"98d21094-2e73-4cc3-a84f-587ea937b4e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.816095681015307*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"78933bb3-f6db-45a5-b06c-2a74d2116b5b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8160956810166616`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"c5a18052-ac1a-4399-8621-0ae419621290"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating new kinematic data", "Subsection",
 CellChangeTimes->{{3.777893408231161*^9, 
  3.7778934128413773`*^9}},ExpressionUUID->"a50dec0d-3f02-4247-a0d7-\
fd33e075c906"],

Cell[TextData[{
 StyleBox["For randomly generated new kinematic data, there is a function ",
  FontSize->18],
 StyleBox["randomKinematics",
  FontSize->18,
  FontWeight->"Bold"],
 StyleBox["[n_:6]:",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.7778934166709023`*^9, 
  3.777893443862513*^9}},ExpressionUUID->"567c3efb-4782-4ef7-812d-\
1d6122a6f311"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"randomKinematics", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"nice", "/@", "pList"}], "\[IndentingNewLine]", 
 RowBox[{"Total", "[", "pList", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "/@", "pList"}]}], "Input",
 CellChangeTimes->{{3.777893445331114*^9, 3.777893464288291*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"059cbe05-8d3d-4068-8fab-151af4c42277"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", 
         FractionBox["39059", "59460"]}], 
        RowBox[{"-", 
         FractionBox["11657", "148650"]}]},
       {
        RowBox[{"-", 
         FractionBox["3788723", "51373440"]}], 
        RowBox[{"-", 
         FractionBox["1130729", "128433600"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["8231553", "334383220"], 
        FractionBox["2982123", "1671916100"]},
       {
        FractionBox["278586", "83595805"], 
        FractionBox["100926", "417979025"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["3785049", "45534829"], 
        FractionBox["336111", "45534829"]},
       {
        FractionBox["786591", "45534829"], 
        FractionBox["69849", "45534829"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["38332", "1109289"], 
        FractionBox["15799", "4437156"]},
       {
        FractionBox["10804", "1109289"], 
        FractionBox["4453", "4437156"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        FractionBox["141", "274"], 
        FractionBox["9", "137"]},
       {
        FractionBox["517", "822"], 
        FractionBox["11", "137"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0"},
       {
        RowBox[{"-", 
         FractionBox["6071", "10368"]}], 
        RowBox[{"-", 
         FractionBox["385", "5184"]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.81609568485411*^9, 3.816095693453162*^9}},
 CellLabel->"Out[56]=",ExpressionUUID->"8bc25439-ab1d-4146-95f2-5384952a333e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.81609568485411*^9, 3.816095693454762*^9}},
 CellLabel->"Out[57]=",ExpressionUUID->"3b74eecd-65c6-4e9b-9a85-91f6b9299acd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.81609568485411*^9, 3.8160956934557743`*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"239190d8-d4e0-4ae2-b7c7-91e172ba4a71"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Full evaluation: combining ",
 StyleBox["evaluate",
  FontWeight->"Bold"],
 " with ",
 StyleBox["fullAnalyticYM",
  FontWeight->"Bold"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.777893482712913*^9, 
  3.777893534721393*^9}},ExpressionUUID->"58a422fe-c78a-4594-9b90-\
8256a6eebf56"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ymEval", "[", "exampleLS", "]"}]], "Input",
 CellChangeTimes->{{3.7773907482389517`*^9, 3.77739075966033*^9}, {
  3.77739092414633*^9, 3.777390928769812*^9}, {3.77739142944037*^9, 
  3.777391430765274*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"c87706e3-5b67-447c-b528-f95ad4e49c52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "280103227671196106990753208780057477120000"], 
     RowBox[{"46477", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "5", ",", "4"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "6", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "5", ",", "4"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "4", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "6", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "6", ",", "2"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "5", ",", "4"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3", ",", "2"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3", ",", "2"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"5", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"5", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "4", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "5", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "5", ",", "4", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "5", ",", "4", ",", "3"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "6", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "5", ",", "4", ",", "3"}], "]"}]}]}], ")"}]}]}], 
    "-", 
    RowBox[{
     FractionBox["1", "302156576854277567865474093361083187200000"], 
     RowBox[{"46477", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"tr", "[", 
           RowBox[{"1", ",", "6", ",", "4"}], "]"}]}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "5", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "4", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "4", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "5", ",", "3"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "6", ",", "4"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "5", ",", "2"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "4", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "6", ",", "4"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3", ",", "2"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6", ",", "5"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3", ",", "2"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6", ",", "5"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"5", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"5", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "4", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "5", ",", "3", ",", "2"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "6", ",", "3", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "6", ",", "4", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "6", ",", "4", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "6", ",", "4", ",", "3"}], "]"}]}]}], ")"}]}]}]}],
    ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "280103227671196106990753208780057477120000"], 
     RowBox[{"46477", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"5", ",", "6"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"5", ",", "6"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"5", ",", "6"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "5"}], 
          "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "4", ",", "6"}], 
          "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], 
          "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "5", ",", "4"}], 
          "]"}]}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6", ",", "3", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "4", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "5", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "3", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "6", ",", "5"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "2", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "6", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "2", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6", ",", "2", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "6", ",", "2", ",", "4", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "6", ",", "2", ",", "5", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "2", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "2", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5", ",", "6"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "6", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "6", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "6", ",", "5", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5", ",", "6"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "6", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "6", ",", "2"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "3", ",", "6", ",", "5", ",", "2"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "2", ",", "3", ",", "6"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "2", ",", "6", ",", "3"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "3", ",", "2", ",", "6"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "3", ",", "6", ",", "2"}], 
         "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], 
          "]"}]}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "2", ",", "3", ",", "5"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "2", ",", "5", ",", "3"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "2", ",", "5"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "5", ",", "2"}], 
         "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "3", ",", "2"}], 
          "]"}]}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "4", ",", "6"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "6", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "6", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2", ",", "6", ",", "4", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "3", ",", "2", ",", "4", ",", "6"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "3", ",", "2", ",", "6", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "6", ",", "2"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "3", ",", "6", ",", "4", ",", "2"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "2", ",", "3", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "2", ",", "6", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "3", ",", "2", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "3", ",", "6", ",", "2"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "2", ",", "3", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "2", ",", "4", ",", "3"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "2", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "4", ",", "2"}], 
         "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "5", ",", "6", ",", "4", ",", "3", ",", "2"}], 
          "]"}]}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "2", ",", "3", ",", "4", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "2", ",", "3", ",", "5", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "5", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "4", ",", "3"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "4", ",", "5"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "5", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "5", ",", "2"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "4", ",", "2"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "4", ",", "2", ",", "3", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "4", ",", "2", ",", "5", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "4", ",", "3", ",", "2", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "4", ",", "3", ",", "5", ",", "2"}], 
         "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "6", ",", "4", ",", "5", ",", "3", ",", "2"}], 
          "]"}]}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "5", ",", "2", ",", "3", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "5", ",", "2", ",", "4", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "5", ",", "3", ",", "2", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "5", ",", "3", ",", "4", ",", "2"}], 
         "]"}]}], ")"}]}]}], "-", 
    RowBox[{
     FractionBox["1", "302156576854277567865474093361083187200000"], 
     RowBox[{"46477", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "5"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"5", ",", "6"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"5", ",", "6"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"tr", "[", 
          RowBox[{"5", ",", "6"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
          "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "5", ",", "6", ",", "4"}], 
          "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "4", ",", "5"}], 
          "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "6", ",", "5", ",", "4"}], 
          "]"}]}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "5", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "3", ",", "6", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "5", ",", "3", ",", "6"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "4", ",", "6", ",", "3", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "4", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "5", ",", "3", ",", "6", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "5", ",", "4", ",", "3", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "5", ",", "6", ",", "3", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "4", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "6", ",", "3", ",", "5", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "6", ",", "4", ",", "3", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "2", ",", "6", ",", "5", ",", "3", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "5", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "2", ",", "6", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "2", ",", "6"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "4", ",", "6", ",", "2", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "4", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "2", ",", "6", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "4", ",", "2", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "5", ",", "6", ",", "2", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "6", ",", "2", ",", "4", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "6", ",", "2", ",", "5", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "6", ",", "4", ",", "2", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "3", ",", "6", ",", "5", ",", "2", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "5", ",", "6"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "3", ",", "6", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "5", ",", "6", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "2", ",", "6", ",", "5", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "5", ",", "6"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "3", ",", "2", ",", "6", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "3", ",", "5", ",", "6", ",", "2"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "3", ",", "6", ",", "5", ",", "2"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "2", ",", "3", ",", "6"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "2", ",", "6", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "3", ",", "2", ",", "6"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "5", ",", "3", ",", "6", ",", "2"}], 
         "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "4", ",", "5", ",", "6", ",", "3", ",", "2"}], 
          "]"}]}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "2", ",", "3", ",", "5"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "2", ",", "5", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "2", ",", "5"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "4", ",", "6", ",", "3", ",", "5", ",", "2"}], 
         "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "4", ",", "6", ",", "5", ",", "3", ",", "2"}], 
          "]"}]}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "4", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2", ",", "3", ",", "6", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2", ",", "4", ",", "6", ",", "3"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "2", ",", "6", ",", "4", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "3", ",", "2", ",", "4", ",", "6"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "3", ",", "2", ",", "6", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "3", ",", "4", ",", "6", ",", "2"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "3", ",", "6", ",", "4", ",", "2"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "2", ",", "3", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "2", ",", "6", ",", "3"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "3", ",", "2", ",", "6"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "4", ",", "3", ",", "6", ",", "2"}], 
         "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "5", ",", "4", ",", "6", ",", "3", ",", "2"}], 
          "]"}]}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "2", ",", "3", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "2", ",", "4", ",", "3"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "2", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "5", ",", "6", ",", "3", ",", "4", ",", "2"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "2", ",", "3", ",", "4", ",", "5"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "2", ",", "3", ",", "5", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "2", ",", "4", ",", "5", ",", "3"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "2", ",", "5", ",", "4", ",", "3"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "4", ",", "5"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "2", ",", "5", ",", "4"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "4", ",", "5", ",", "2"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "3", ",", "5", ",", "4", ",", "2"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "4", ",", "2", ",", "3", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "4", ",", "2", ",", "5", ",", "3"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "4", ",", "3", ",", "2", ",", "5"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "4", ",", "3", ",", "5", ",", "2"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "5", ",", "2", ",", "3", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "5", ",", "2", ",", "4", ",", "3"}], 
         "]"}], "-", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "5", ",", "3", ",", "2", ",", "4"}], 
         "]"}], "+", 
        RowBox[{"tr", "[", 
         RowBox[{"1", ",", "6", ",", "5", ",", "3", ",", "4", ",", "2"}], 
         "]"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"tr", "[", 
          RowBox[{"1", ",", "6", ",", "5", ",", "4", ",", "3", ",", "2"}], 
          "]"}]}]}], ")"}]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.816095696250176*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"6cdf3c03-f84b-423e-877e-a4e9fc97544b"]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Checking GRTs", "Section",
 CellChangeTimes->{{3.777389887744631*^9, 
  3.7773898895850277`*^9}},ExpressionUUID->"38874ba1-e9f6-4ff4-bc61-\
e0d49551c380"],

Cell[CellGroupData[{

Cell["N=4 sYM", "Subsection",
 CellChangeTimes->{{3.777389929997003*^9, 
  3.777389960465289*^9}},ExpressionUUID->"be416083-70d3-47f4-8141-\
3b7322d85067"],

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"ymEval", "[", "grtGenerators", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7773898915684853`*^9, 3.777389921333494*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"d9362ee1-24b3-41d8-b555-8a7204b013ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell["N=8 SUGRA", "Subsection",
 CellChangeTimes->{{3.777389943500904*^9, 
  3.777389965328601*^9}},ExpressionUUID->"ae96571d-92a2-4a42-a077-\
90fe045cedba"],

Cell[BoxData[
 RowBox[{"sugraEval", "[", "grtGenerators", "]"}]], "Input",
 CellChangeTimes->{{3.7773899714837646`*^9, 3.777389974880362*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"25755d7b-f215-4fec-a305-c1e043eabd88"],

Cell[BoxData[{
 RowBox[{"grtGenerators", "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "3"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Last", "/@", "%"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f", "[", "x__", "]"}], "\[RuleDelayed]", 
    RowBox[{"f", "[", 
     RowBox[{"inf", ",", "x"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"nice", "@", 
  RowBox[{"fullAnalyticSUGRA", "[", "%", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"grtGenerators", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "3"}], "]"}], "]"}], "-", 
  "%%"}], "\[IndentingNewLine]", 
 RowBox[{"sugraEval", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.777390650272893*^9, 3.777390699179883*^9}, {
  3.7773914945048933`*^9, 3.777391527589653*^9}, {3.777893576996593*^9, 
  3.777893602561504*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"323a8448-5138-4337-9248-6fca45bdc0df"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Drawing graphs for each of the 38 leading singularity topologies\
\>", "Section",
 CellChangeTimes->{{3.7773898617733917`*^9, 3.777389867758623*^9}, {
  3.777893625108234*^9, 3.777893640846119*^9}, {3.783298280598694*^9, 
  3.783298280956719*^9}},ExpressionUUID->"68513781-f35a-4a84-84e5-\
8150dbec4ace"],

Cell[BoxData[
 RowBox[{"drawLS", "/@", 
  RowBox[{"(", "chiralIntegrandSeedData", ")"}]}]], "Input",
 CellChangeTimes->{{3.777389676544526*^9, 3.777389685431381*^9}, {
  3.7773897260635242`*^9, 3.7773897321588383`*^9}, {3.777389779786725*^9, 
  3.777389780223154*^9}, {3.777389827663406*^9, 3.7773898304311037`*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"036329a5-a1fb-47ea-a762-e073f8565976"]
}, Open  ]]
},
WindowSize->{1629, 1022},
WindowMargins->{{1, Automatic}, {24, Automatic}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9950e3b7-2f04-4e21-bf07-ecea06828423"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 735, 19, 116, "Text",ExpressionUUID->"2de3ae9b-1caf-4a9f-83e7-59131fb37b6f"],
Cell[1296, 41, 1018, 27, 64, "Text",ExpressionUUID->"851cad55-cb77-43c2-89d3-f602571b0e70"],
Cell[CellGroupData[{
Cell[2339, 72, 280, 6, 67, "Section",ExpressionUUID->"23f9cfef-55e9-43ff-b14d-c07d18862ed0"],
Cell[2622, 80, 395, 8, 72, "Code",ExpressionUUID->"f2a6697a-5928-4050-8ed9-6acaeb087402"],
Cell[3020, 90, 817, 23, 64, "Text",ExpressionUUID->"6d8a6a47-2d96-4646-99a2-fd5f22f10d25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3874, 118, 180, 3, 67, "Section",ExpressionUUID->"e256d912-0afd-484d-8609-494e28144fd9"],
Cell[4057, 123, 585, 18, 38, "Text",ExpressionUUID->"4764ed81-3680-4219-a6c6-b3eab1f8e6b8"],
Cell[4645, 143, 827, 24, 64, "Text",ExpressionUUID->"d96fc5fc-4581-4c25-8f1e-257e492592b5"],
Cell[5475, 169, 179, 3, 30, "Input",ExpressionUUID->"6ef7f654-285b-4225-80f1-d6c8f0f2486c"],
Cell[5657, 174, 152, 3, 30, "Input",ExpressionUUID->"818143fb-7692-4c9b-8b52-85af88e118ee"],
Cell[CellGroupData[{
Cell[5834, 181, 382, 7, 30, "Input",ExpressionUUID->"0567a75e-2d7f-49aa-9228-6de600650d2e"],
Cell[6219, 190, 5509, 164, 105, "Output",ExpressionUUID->"b36c0c70-e157-46e8-9f57-bc5537c91e19"]
}, Open  ]],
Cell[11743, 357, 222, 4, 38, "Text",ExpressionUUID->"573321e6-7766-4ce2-aa44-15149ea51da9"],
Cell[CellGroupData[{
Cell[11990, 365, 277, 5, 30, "Input",ExpressionUUID->"20c5e8f2-89f9-4738-a11f-2c5b86bec43a"],
Cell[12270, 372, 15785, 346, 217, "Output",ExpressionUUID->"e0078554-6041-4e06-9014-d2d7c0617a04"]
}, Open  ]],
Cell[28070, 721, 318, 6, 38, "Text",ExpressionUUID->"ce6d3e23-ddcb-4d06-af2c-6e802fe3f637"],
Cell[28391, 729, 288, 6, 38, "Text",ExpressionUUID->"27bffaaf-2073-43bc-b8b1-65dde298e65b"],
Cell[CellGroupData[{
Cell[28704, 739, 297, 6, 30, "Input",ExpressionUUID->"418c757c-4afc-466b-a0ad-f3d4cc9764c0"],
Cell[29004, 747, 4936, 135, 199, "Output",ExpressionUUID->"d7050508-e7e1-49e2-a6db-58ce9157ae0c"]
}, Open  ]],
Cell[33955, 885, 412, 12, 64, "Text",ExpressionUUID->"4091b408-e8c9-4605-a495-e2394b451b97"],
Cell[CellGroupData[{
Cell[34392, 901, 277, 4, 52, "Input",ExpressionUUID->"a6ef70c7-08b5-400c-a0b6-22a62c45b35c"],
Cell[34672, 907, 2666, 80, 54, "Output",ExpressionUUID->"64937ea3-55d7-4e39-8638-351be45bb0f7"],
Cell[37341, 989, 4708, 123, 59, "Output",ExpressionUUID->"7067c23b-b323-4257-8521-ed6f261283fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42086, 1117, 241, 4, 54, "Subsection",ExpressionUUID->"07189f05-6dc9-432e-8c9f-c6221fae2aef"],
Cell[CellGroupData[{
Cell[42352, 1125, 812, 18, 52, "Input",ExpressionUUID->"e0b4c436-b26c-45d0-a8c8-79d0bb80b151"],
Cell[43167, 1145, 167470, 4246, 1259, "Output",ExpressionUUID->"96deee6e-c9c5-42d6-8104-dfcf30749bcc"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[210698, 5398, 178, 3, 67, "Section",ExpressionUUID->"4483446f-9c9b-41c8-8df6-ff497771256d"],
Cell[210879, 5403, 819, 19, 168, "Text",ExpressionUUID->"f1b03f5c-a32a-47cd-a319-7e8bacbc1d1d"],
Cell[CellGroupData[{
Cell[211723, 5426, 320, 4, 30, "Input",ExpressionUUID->"9a7ff556-c62c-42b0-9379-80cd980613e2"],
Cell[212046, 5432, 16413, 437, 205, "Output",ExpressionUUID->"b65bbebe-32a3-4ba1-8310-16f93f4e1292"]
}, Open  ]],
Cell[228474, 5872, 324, 6, 38, "Text",ExpressionUUID->"c29f69c0-07bf-44bc-af97-078e0e27f1aa"],
Cell[CellGroupData[{
Cell[228823, 5882, 301, 5, 52, "Input",ExpressionUUID->"2c97938f-59ed-47af-b5cd-55c249afebb4"],
Cell[229127, 5889, 4800, 147, 77, "Output",ExpressionUUID->"544426a6-27e8-47a3-be70-cee372e5a3ce"],
Cell[233930, 6038, 15880, 350, 217, "Output",ExpressionUUID->"8fffa81a-f075-4d1a-b417-350cc4c8b7b7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249847, 6393, 237, 4, 30, "Input",ExpressionUUID->"929fc775-777e-41b9-a478-e723dcda0d62"],
Cell[250087, 6399, 1018, 28, 34, "Output",ExpressionUUID->"650ca3bc-0a0c-4672-862f-24c99930bace"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251142, 6432, 781, 18, 73, "Input",ExpressionUUID->"e1ec34e4-a283-4b06-aa1d-9effac894bb4"],
Cell[251926, 6452, 667, 11, 34, "Output",ExpressionUUID->"33a58332-eec7-4c2c-a974-619384d7ce19"],
Cell[252596, 6465, 667, 11, 34, "Output",ExpressionUUID->"3f6f4570-e7c2-4f31-b044-1b685e25db98"],
Cell[253266, 6478, 174, 2, 34, "Output",ExpressionUUID->"2f3408f4-af4a-4068-8973-66f344048358"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253477, 6485, 293, 7, 45, "Subsubsection",ExpressionUUID->"bebeb1f8-dca8-4aef-beda-940695c8e9bd"],
Cell[253773, 6494, 621, 14, 116, "Text",ExpressionUUID->"a23c8db0-d5f1-42c5-b835-e357535e339b"],
Cell[CellGroupData[{
Cell[254419, 6512, 549, 14, 52, "Input",ExpressionUUID->"53323163-fc61-4db7-9552-85321f6d5ca0"],
Cell[254971, 6528, 18356, 494, 145, "Output",ExpressionUUID->"40743ce2-d101-4997-9e75-645d94756a95"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[273388, 7029, 222, 4, 67, "Section",ExpressionUUID->"5bd5b0fd-4734-4f52-9cc4-b5a03d7aca37"],
Cell[273613, 7035, 727, 23, 116, "Text",ExpressionUUID->"663533a0-3057-4b7d-a7e9-fee44b010587"],
Cell[CellGroupData[{
Cell[274365, 7062, 286, 5, 30, "Input",ExpressionUUID->"25e6f508-dacb-4620-86a7-f5518785e5c4"],
Cell[274654, 7069, 1180, 36, 34, "Output",ExpressionUUID->"af123bb9-dc29-4796-b4c6-431fd76cf4fb"]
}, Open  ]],
Cell[275849, 7108, 410, 12, 38, "Text",ExpressionUUID->"515624d5-1336-4551-9e0c-e4d4a5568bdc"],
Cell[276262, 7122, 250, 4, 30, "Input",ExpressionUUID->"866d2b35-fcd2-49a5-bc82-1f0c66206148"],
Cell[276515, 7128, 360, 12, 38, "Text",ExpressionUUID->"4c682543-c34e-432d-b596-56c76b79e401"],
Cell[276878, 7142, 765, 20, 30, "Input",ExpressionUUID->"29dad7a1-3ffa-4ae3-9b20-bb2ca893ac33"],
Cell[CellGroupData[{
Cell[277668, 7166, 323, 8, 30, "Input",ExpressionUUID->"c91131fd-6dc5-47d8-8636-57791b89bf13"],
Cell[277994, 7176, 5743, 174, 119, "Output",ExpressionUUID->"2ead8784-d6b9-423d-8268-49c298bfac17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283774, 7355, 856, 24, 30, "Input",ExpressionUUID->"f0fc479a-a789-4d83-bc18-83de11fe1617"],
Cell[284633, 7381, 570, 14, 34, "Output",ExpressionUUID->"b453e6eb-1dd7-4243-8d23-58bcc7722d80"]
}, Open  ]],
Cell[285218, 7398, 305, 5, 30, "Input",ExpressionUUID->"25d4d6ce-8dd0-4ea9-9c91-fd721e9a9b6b"],
Cell[285526, 7405, 432, 12, 38, "Text",ExpressionUUID->"e4731930-6343-432e-a4ba-4df5604ea393"],
Cell[CellGroupData[{
Cell[285983, 7421, 184, 3, 54, "Subsection",ExpressionUUID->"a8086f3e-92a7-43bd-b2b2-bdbb16d0bdf4"],
Cell[286170, 7426, 358, 11, 38, "Text",ExpressionUUID->"b8c54e61-79b1-4213-ba61-74b3cf49df31"],
Cell[CellGroupData[{
Cell[286553, 7441, 351, 6, 30, "Input",ExpressionUUID->"1bd88aff-8ca1-439e-a0af-8f46e66a5238"],
Cell[286907, 7449, 3063, 96, 64, "Output",ExpressionUUID->"836a9589-41e8-4e11-b002-e66856f81f58"]
}, Open  ]],
Cell[289985, 7548, 350, 12, 38, "Text",ExpressionUUID->"86a9798c-3be4-41c5-bed0-5af82d9cc185"],
Cell[CellGroupData[{
Cell[290360, 7564, 465, 9, 30, "Input",ExpressionUUID->"69dc0593-3ad3-4623-949c-dbaec99b9fae"],
Cell[290828, 7575, 671, 20, 52, "Output",ExpressionUUID->"d3b1c9f2-3fa3-4321-9cfc-22c9817ac8da"]
}, Open  ]],
Cell[291514, 7598, 251, 5, 38, "Text",ExpressionUUID->"59086bf1-75ce-481a-9ed4-308a7de635d0"],
Cell[CellGroupData[{
Cell[291790, 7607, 202, 3, 30, "Input",ExpressionUUID->"890e3215-05b2-4f5a-ac43-62df6f685dee"],
Cell[291995, 7612, 3850, 119, 65, "Output",ExpressionUUID->"ca3d9fad-6e9b-4caa-8d67-84c166f1bbf3"]
}, Open  ]],
Cell[295860, 7734, 314, 6, 38, "Text",ExpressionUUID->"67bca2b5-a923-4b68-b8e9-4dc4a18da09d"],
Cell[CellGroupData[{
Cell[296199, 7744, 266, 4, 52, "Input",ExpressionUUID->"98d21094-2e73-4cc3-a84f-587ea937b4e8"],
Cell[296468, 7750, 292, 8, 34, "Output",ExpressionUUID->"78933bb3-f6db-45a5-b06c-2a74d2116b5b"],
Cell[296763, 7760, 239, 5, 34, "Output",ExpressionUUID->"c5a18052-ac1a-4399-8621-0ae419621290"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[297051, 7771, 179, 3, 54, "Subsection",ExpressionUUID->"a50dec0d-3f02-4247-a0d7-fd33e075c906"],
Cell[297233, 7776, 355, 11, 38, "Text",ExpressionUUID->"567c3efb-4782-4ef7-812d-1d6122a6f311"],
Cell[CellGroupData[{
Cell[297613, 7791, 389, 6, 94, "Input",ExpressionUUID->"059cbe05-8d3d-4068-8fab-151af4c42277"],
Cell[298005, 7799, 4115, 122, 65, "Output",ExpressionUUID->"8bc25439-ab1d-4146-95f2-5384952a333e"],
Cell[302123, 7923, 315, 8, 34, "Output",ExpressionUUID->"3b74eecd-65c6-4e9b-9a85-91f6b9299acd"],
Cell[302441, 7933, 262, 5, 34, "Output",ExpressionUUID->"239190d8-d4e0-4ae2-b7c7-91e172ba4a71"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[302752, 7944, 303, 11, 54, "Subsection",ExpressionUUID->"58a422fe-c78a-4594-9b90-8256a6eebf56"],
Cell[CellGroupData[{
Cell[303080, 7959, 309, 5, 30, "Input",ExpressionUUID->"c87706e3-5b67-447c-b528-f95ad4e49c52"],
Cell[303392, 7966, 34662, 873, 721, "Output",ExpressionUUID->"6cdf3c03-f84b-423e-877e-a4e9fc97544b"]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[338115, 8846, 160, 3, 67, "Section",ExpressionUUID->"38874ba1-e9f6-4ff4-bc61-e0d49551c380"],
Cell[CellGroupData[{
Cell[338300, 8853, 155, 3, 54, "Subsection",ExpressionUUID->"be416083-70d3-47f4-8141-3b7322d85067"],
Cell[338458, 8858, 255, 5, 30, "Input",ExpressionUUID->"d9362ee1-24b3-41d8-b555-8a7204b013ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[338750, 8868, 157, 3, 54, "Subsection",ExpressionUUID->"ae96571d-92a2-4a42-a077-90fe045cedba"],
Cell[338910, 8873, 225, 4, 30, "Input",ExpressionUUID->"25755d7b-f215-4fec-a305-c1e043eabd88"],
Cell[339138, 8879, 942, 24, 136, "Input",ExpressionUUID->"323a8448-5138-4337-9248-6fca45bdc0df"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[340129, 8909, 314, 6, 67, "Section",ExpressionUUID->"68513781-f35a-4a84-84e5-8150dbec4ace"],
Cell[340446, 8917, 399, 7, 30, "Input",ExpressionUUID->"036329a5-a1fb-47ea-a762-e073f8565976"]
}, Open  ]]
}
]
*)


